Dipole Diffusion Error in Thin Geometry: Optical Thickness Laws for Grid-Free Subsurface Scattering

The dipole and its descendants model subsurface scattering with a radial reflectance profile fitted to a flat, semi-infinite slab. This assumption introduces a systematic geometry error on thin and curved objects. We isolate the effect by comparing the dipole with the finite-slab multipole under the same diffusion model and boundary condition. In slab geometry the diffuse-albedo error has a material-independent leading rate, $C e^{-2\tau}$ with $\tau=T/\ell_d$, while the prefactor remains material dependent; the same image series gives the transmitted flux, whose leading decay is $e^{-\tau}$. We give the closed-form albedo and transmittance, relate the exponents to killed random walks, and extend the interpretation to spatially varying media through optical distance. A brute-force volumetric path tracer fits a reflectance-deficit rate of 1.99 and a transmittance rate of 0.99, matching the round-trip and single-pass predictions. The resulting thickness predictor is a useful thin-feature heuristic, but stress tests show that curvature and illumination can dominate away from the slab setting. For the remaining geometry-dependent term we solve the screened-Poisson diffusion problem directly inside the signed-distance domain with Walk on Spheres, without an interior mesh or a tangent half-space approximation; the estimator matches closed-form tests to 0.75%. Against a four-case path-traced benchmark it improves the back-lit, thickness-governed case but not every front-lit or curved case, showing that the method reduces geometry error within diffusion and does not replace radiative transport.

==> anc/README.md <==
# Grid-free, geometry-exact subsurface scattering — ancillary files

This package accompanies *"Optical Thickness Governs the Dipole's Error in
Subsurface Scattering: A Grid-Free, Geometry-Exact Diffusion Estimator"*
(Alpay & Başaran). Everything here is real: every number, figure and rendered
image in the paper is produced by the code below. The heavy compute is a
runtime-compiled Apple Metal shader; a pure-Python/NumPy reference reproduces the
central finding without a GPU.

## Contents
- `code/` — all source.
  - `physics.py` — optical conventions and the closed-form references: the
    dipole `R_d(r)` (Jensen et al. 2001), the finite-slab multipole `R_d(r;T)`
    (Donner & Jensen 2005), the screened-Poisson ball solution, and the 1-D slab
    solution. Self-tests included.
  - `wos_cpu.py` — the portable CPU Walk-on-Spheres estimator for the screened
    Poisson (modified Helmholtz) equation on any signed-distance domain, plus the
    null-scattering *variable-coefficient* estimator. Run it to validate against
    the closed forms (ball + slab + harmonic) and a manufactured spatially varying
    solution.
  - `shaders.metal` — the Metal kernels: the Walk-on-Spheres estimator, the
    signed-distance scenes, the diffusion renderer (true-SDF "ours" and
    tangent-half-space "dipole" modes), and the brute-force volumetric path
    tracer. Compiled at runtime by the Swift driver, so no offline Metal
    toolchain (full Xcode) is required.
  - `sss.swift` — the Metal driver. Subcommands: `validate` (ball solver),
    `render` (scene render from a JSON config; supports an inclusion for
    heterogeneous media), `slab` and `sphere` (brute-force `R_d` on a finite slab
    and on a curved surface).
  - `render_lib.py` — Python wrapper around `./sss render` (tone mapping, bloom).
  - `exp_discovery.py` — the analytic discovery: dipole-vs-multipole error vs the
    optical thickness `tau = T/ell_d`, across media → `results/discovery.json`.
  - `exp_validation.py` — GPU/CPU accuracy, Monte Carlo convergence and walk
    throughput → `results/validation.json`.
  - `exp_brute.py` — brute-force corroboration over a thickness sweep →
    `results/brute.json`.
  - `exp_render.py` — the hero, gallery and ours-vs-dipole comparison renders →
    `figures/*` and `results/render.json`.
  - `exp_hetero.py` — spatially varying media: internal fluence with vs without an
    inclusion → `results/hetero.json`, `figures/fig_hetero.*`.
  - `exp_curvature.py` — brute-force BSSRDF on a sphere vs the flat dipole
    (curvature broadens the profile) → `results/curvature.json`.
  - `exp_inverse.py` — inverse subsurface scattering: differentiate the grid-free
    solver to recover a hidden inclusion from diffuse measurements →
    `results/inverse.json`, `figures/fig_inverse.*`.
  - `exp_certificate.py` — the a-priori error certificate: predict the dipole's
    error from the shape diameter function, validate it against the rendered
    error, and trace the adaptive cost--accuracy curve →
    `results/certificate.json`, `figures/fig_certificate.*`.
  - `make_figures.py`, `gen_tables.py` — figures (`fig_*.pdf`) and the LaTeX
    `numbers.tex` / `table_media.tex`.
- `results/*.json` — the raw numbers behind every table, figure and in-text value.

## Reproduce
Requirements: macOS with the Swift toolchain (`swiftc`; Command Line Tools are
enough — full Xcode is not needed), and Python with numpy, scipy, matplotlib,
Pillow.

```bash
cd code
swiftc -O sss.swift -o sss          # build the Metal driver

python3 physics.py                  # check the closed forms
python3 wos_cpu.py                  # check the estimator vs closed forms (CPU)

python3 exp_discovery.py            # the discovery (analytic)
python3 exp_validation.py           # accuracy / convergence / throughput (GPU+CPU)
python3 exp_brute.py                # brute-force corroboration (GPU)
python3 exp_render.py               # hero / gallery / comparison renders (GPU)
python3 exp_hetero.py               # heterogeneous fluence field (CPU, ~2 min)
python3 exp_curvature.py            # curvature BSSRDF on a sphere (GPU)

python3 make_figures.py             # figures/fig_*.pdf
python3 gen_tables.py               # paper/numbers.tex, paper/table_media.tex
```

## Notes
- The finding is stated as relative error, convergence rate and a dimensionless
  collapse (`tau = T/ell_d`); these are hardware independent. Wall-clock
  throughput is reported only for context and will differ across GPUs.
- The Metal kernels use only plain-float compute and threadgroup-safe atomics, so
  they run unchanged on any Apple-silicon GPU and recent macOS.
- Monte Carlo runs use fixed seeds; re-running reproduces the figures up to
  negligible sampling noise.


==> anc/code/build_shaders.sh <==
#!/bin/bash
# Precompile the Metal shaders to a .metallib using the offline Metal compiler.
# Xcode (full) ships the compiler; the Command Line Tools alone do not, so we
# point at Xcode.app explicitly.  The Swift driver loads this .metallib when it
# is present and falls back to runtime compilation otherwise, so the project
# stays portable across toolchain versions.
set -e
HERE="$(cd "$(dirname "$0")" && pwd)"
DEV="${DEVELOPER_DIR:-/Applications/Xcode.app/Contents/Developer}"
if [ ! -x "$DEV/Toolchains/XcodeDefault.xctoolchain/usr/bin/metal" ] && \
   ! DEVELOPER_DIR="$DEV" xcrun -sdk macosx -f metal >/dev/null 2>&1; then
  echo "offline Metal compiler not found (need full Xcode); the driver will"
  echo "compile shaders at runtime instead."
  exit 0
fi
cd "$HERE"
DEVELOPER_DIR="$DEV" xcrun -sdk macosx metal -O -ffast-math \
  -c shaders.metal -o shaders.air
DEVELOPER_DIR="$DEV" xcrun -sdk macosx metallib shaders.air -o shaders.metallib
rm -f shaders.air
echo "built shaders.metallib ($(wc -c < shaders.metallib) bytes)"


==> anc/code/exp_brute.py <==
"""
exp_brute.py -- brute-force corroboration of the thickness-governed dipole error.

For a fixed medium we sweep the slab thickness tau = T/ell_d and, at each tau,
trace ~10^8 photons through the true finite slab (no diffusion approximation).
We compare:

  * the diffuse top-face reflectance R(tau) of real transport (brute force),
  * the finite-slab multipole reflectance (geometry-aware diffusion),
  * the dipole reflectance (semi-infinite; independent of tau).

and the normalised R_d(r) profiles.  This shows the dipole's thickness blindness
is a property of real light transport, not an artefact of the diffusion model.
Writes results/brute.json.
"""

from __future__ import annotations

import json
import os
import subprocess

import numpy as np

import physics

HERE = os.path.dirname(os.path.abspath(__file__))
SSS = os.path.join(HERE, "sss")


def brute_slab(mp, T, n_bins, r_max, threads=4_000_000, K=32, seed=1, maxb=6000):
    cmd = [SSS, "slab", f"{mp.sigma_a}", f"{mp.sigma_s}", f"{mp.g}", f"{mp.eta}",
           f"{T}", f"{n_bins}", f"{r_max}", f"{threads}", f"{K}", f"{seed}", f"{maxb}"]
    out = subprocess.run(cmd, capture_output=True, text=True, check=True)
    return json.loads(out.stdout)


def radial_integral(Rd, r):
    return float(np.trapezoid(Rd * 2.0 * np.pi * r, r))


def main():
    mp = physics.PRESETS["whicmy"]
    ell = mp.ell_d
    n_bins = 120
    r_max = 8.0 * ell
    taus = [0.25, 0.4, 0.6, 0.8, 1.0, 1.5, 2.0, 3.0, 4.0, 6.0]

    # analytic dipole reflectance (fine grid)
    r_fine = np.geomspace(1e-4 * ell, 14.0 * ell, 6000)
    R_dip = radial_integral(physics.dipole_Rd(r_fine, mp), r_fine)

    bin_edges = np.linspace(0, r_max, n_bins + 1)
    bin_ctr = 0.5 * (bin_edges[:-1] + bin_edges[1:])
    bin_w = bin_edges[1] - bin_edges[0]

    out = {"medium": "whicmy", "ell_d": ell, "R_dipole": R_dip,
           "taus": taus, "r_max": r_max, "n_bins": n_bins,
           "bin_ctr": list(map(float, bin_ctr)),
           "R_brute": [], "R_multi": [], "device": None,
           "Tr_brute": [], "Tr_closed": [], "R_closed": [],
           "profiles": {}}

    for tau in taus:
        T = tau * ell
        b = brute_slab(mp, T, n_bins, r_max, seed=int(100 + tau * 7))
        out["device"] = b["device"]
        out["R_brute"].append(b["reflectance"])
        R_multi = radial_integral(physics.multipole_Rd(r_fine, T, mp, 80), r_fine)
        out["R_multi"].append(R_multi)
        # transmittance: the brute bottom-face flux vs the closed form (Prop 2),
        # and the closed-form reflectance (Prop 1), both as fractions of incidence
        out["Tr_brute"].append(b["bot_exit"] / max(b["entered"], 1))
        out["Tr_closed"].append(physics.diffuse_transmittance_closed(mp, T))
        out["R_closed"].append(physics.diffuse_albedo_closed(mp, T))
        # normalised profiles (probability density over r) for a few taus
        if tau in (0.4, 1.0, 4.0):
            hist = np.array(b["hist"])
            histS = np.array(b["hist_single"])           # single-scatter only
            histM = hist - histS                          # multiple scattering
            annulus = 2.0 * np.pi * bin_ctr * bin_w
            ent = max(b["entered"], 1)
            rd_brute = hist / ent / np.maximum(annulus, 1e-12)
            rd_single = histS / ent / np.maximum(annulus, 1e-12)
            rd_mult = histM / ent / np.maximum(annulus, 1e-12)
            rd_multi = physics.multipole_Rd(bin_ctr, T, mp, 80)
            rd_dip = physics.dipole_Rd(bin_ctr, mp)
            # normalise total/multi/dipole to the SAME (total) integral so the
            # single+multiple decomposition adds up under the curve
            Z = radial_integral(rd_brute, bin_ctr)
            out["profiles"][f"{tau}"] = {
                "brute": list(map(float, rd_brute / Z)),
                "single": list(map(float, rd_single / Z)),
                "mult": list(map(float, rd_mult / Z)),
                "multi": list(map(float, rd_multi / radial_integral(rd_multi, bin_ctr))),
                "dipole": list(map(float, rd_dip / radial_integral(rd_dip, bin_ctr))),
            }
            if abs(tau - 1.0) < 1e-6:
                nf = bin_ctr < ell                        # near field r < ell_d
                out["single_total_frac"] = float(histS.sum() / max(hist.sum(), 1))
                out["single_near_frac"] = float(histS[nf].sum() / max(hist[nf].sum(), 1))
                far = bin_ctr > 3.0 * ell
                out["single_far_frac"] = float(histS[far].sum() / max(hist[far].sum(), 1))

    # reflectance ratios (convention-robust): normalise by the thick limit
    R_brute = np.array(out["R_brute"])
    R_multi = np.array(out["R_multi"])
    ref_b = R_brute[-1]            # tau = 6 (near semi-infinite)
    out["ratio_brute"] = list(map(float, R_brute / ref_b))
    out["ratio_multi"] = list(map(float, R_multi / R_multi[-1]))
    out["ratio_dipole"] = [1.0] * len(taus)

    # how well the closed-form transmittance Tr(tau) (Prop 2) tracks real
    # transport, in the diffusion regime (tau >= 0.5), and its fitted decay rate
    ta = np.array(taus); Trb = np.array(out["Tr_brute"]); Trc = np.array(out["Tr_closed"])
    band = ta >= 0.5
    out["tr_agree_pct"] = float(np.mean(np.abs(Trc[band] - Trb[band]) / Trb[band]) * 100)
    out["tr_rate_brute"] = float(-np.polyfit(ta[band], np.log(Trb[band]), 1)[0])
    out["tr_rate_closed"] = float(-np.polyfit(ta[band], np.log(Trc[band]), 1)[0])
    # Directly fit the main reflectance-error exponent in transport.  The
    # deficit is measured relative to the thick-limit reflectance, matching the
    # asymptotic form in Proposition 1.  The tau=6 endpoint is the normalizer and
    # excluded; the 0.6--3 band stays in the diffusion regime but above the noise
    # floor of the deficit.
    Db = 1.0 - R_brute / R_brute[-1]
    Dc = 1.0 - np.array(out["R_closed"]) / out["R_closed"][-1]
    rband = (ta >= 0.6) & (ta <= 3.0) & (Db > 0)
    out["refl_deficit_brute"] = list(map(float, Db))
    out["refl_deficit_closed"] = list(map(float, Dc))
    out["refl_agree_pct"] = float(np.mean(np.abs(Dc[rband] - Db[rband]) / Db[rband]) * 100)
    out["refl_rate_brute"] = float(-np.polyfit(ta[rband], np.log(Db[rband]), 1)[0])
    out["refl_rate_closed"] = float(-np.polyfit(ta[rband], np.log(Dc[rband]), 1)[0])

    with open(os.path.join(HERE, "..", "results", "brute.json"), "w") as fh:
        json.dump(out, fh, indent=2)
    print(f"transmittance Tr(tau): closed form vs brute (tau>=0.5) agree to "
          f"{out['tr_agree_pct']:.0f}%; decay rate brute {out['tr_rate_brute']:.2f} "
          f"vs single-pass 1 (reflectance error rate is 2)")
    print(f"reflectance deficit: closed form vs brute (0.6<=tau<=3) agree to "
          f"{out['refl_agree_pct']:.0f}%; decay rate brute {out['refl_rate_brute']:.2f} "
          f"vs round-trip 2")

    print(f"device: {out['device']}   ell_d={ell:.3f}mm   R_dipole={R_dip:.4f}")
    print(f"{'tau':>5s} {'R_brute':>8s} {'R_multi':>8s} "
          f"{'b/thick':>8s} {'m/thick':>8s}")
    for i, tau in enumerate(taus):
        print(f"{tau:5.2f} {R_brute[i]:8.4f} {R_multi[i]:8.4f} "
              f"{out['ratio_brute'][i]:8.3f} {out['ratio_multi'][i]:8.3f}")
    # headline: dipole over-prediction at the thinnest slab
    i0 = 0
    print(f"\nAt tau={taus[i0]}: real transport re-emits "
          f"{(1-out['ratio_brute'][i0])*100:.0f}% less than the thick limit, "
          f"but the dipole predicts no change.")


if __name__ == "__main__":
    main()


==> anc/code/exp_certificate.py <==
"""
exp_certificate.py -- a thickness-based error predictor for the dipole.

Section 3 shows that, for a slab, the dipole's albedo error has a universal
exponential rate in the dimensionless thickness tau = T/ell_d. Because the full
closed-form correction depends on a geometric thickness, we can predict where a
locally slab-like feature is likely to be over-bright before rendering: compute
the shape diameter function T(x) (Shapira et al. 2008), divide by the diffusion
length, and read the correction from the slab curve. We verify the prediction
against the actual rendered error (dipole vs the grid-free geometry-exact
reference), then stress-test it on several analytic SDFs to expose the expected
failure modes when curvature or illumination dominates.

Writes results/certificate.json and figures/fig_certificate.{pdf,png}.
"""

from __future__ import annotations

import json
import os

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import physics
import render_lib as R

HERE = os.path.dirname(os.path.abspath(__file__))
LUM = np.array([0.2126, 0.7152, 0.0722])
STRESS_SCENES = [
    ("sphere", 0, [2.2, 0, 0, 0]),
    ("torus", 1, [5.0, 1.6, 0, 0]),
    ("lens", 2, [6.5, 5.0, 0, 0]),
    ("ring+bead", 3, [4.5, 1.5, 2.0, 1.0]),
    ("thin torus", 1, [6.0, 0.9, 0, 0]),
    ("small sphere", 0, [1.6, 0, 0, 0]),
]


def master_curve(mp, taus):
    """Predicted dipole error and the correction factor kappa(tau), both in
    closed form (Proposition: kappa(tau)=R(tau*ell_d)/R_inf).  kappa scales the
    dipole's over-bright thin regions back down using only the local thickness;
    because the slab correction is written in tau, one curve serves every
    material up to the material prefactor discussed in the paper."""
    kappa = physics.thickness_correction(mp, np.asarray(taus))
    return 1.0 - kappa, kappa


def rank_corr(pred, actual):
    pearson = float(np.corrcoef(pred, actual)[0, 1])
    sp_pred = np.argsort(np.argsort(pred))
    sp_act = np.argsort(np.argsort(actual))
    spearman = float(np.corrcoef(sp_pred, sp_act)[0, 1])
    return pearson, spearman


def evaluate_certificate(cfg, mp, tg, eg, kg, walks):
    img_o, _ = R.run_render(dict(cfg, method=0, walks=walks))
    img_d, _ = R.run_render(dict(cfg, method=1, walks=walks))
    img_t, _ = R.run_render(dict(cfg, method=3, walks=1))

    lo = img_o @ LUM
    ld = img_d @ LUM
    tau = img_t[:, :, 0] / mp.ell_d
    mask = (img_t[:, :, 2] < -0.5) & (lo > 1e-4)
    peak = float(np.percentile(lo[mask], 99))
    den = np.maximum(lo, 0.2 * peak)

    pred = np.zeros_like(lo)
    pred[mask] = np.interp(tau[mask], tg, eg)
    actual = np.zeros_like(lo)
    actual[mask] = np.abs(ld[mask] - lo[mask]) / den[mask]
    kappa = np.ones_like(lo)
    kappa[mask] = np.interp(tau[mask], tg, kg)
    lc = ld * kappa
    err_corr = np.zeros_like(lo)
    err_corr[mask] = np.abs(lc[mask] - lo[mask]) / den[mask]

    pearson, spearman = rank_corr(pred[mask], actual[mask])
    return {
        "pearson": pearson,
        "spearman": spearman,
        "err_dipole_mean": float(actual[mask].mean()),
        "err_corr_mean": float(err_corr[mask].mean()),
        "p95_dipole": float(np.percentile(actual[mask], 95)),
        "p95_corr": float(np.percentile(err_corr[mask], 95)),
        "tau_min": float(tau[mask].min()),
        "tau_max": float(tau[mask].max()),
        "n_pixels": int(mask.sum()),
    }, (img_o, img_d, img_t, pred, actual, err_corr, mask)


def main():
    # a medium whose diffusion length puts the lens in the error-sensitive band
    mp = physics.MediumParams(0.06, 2.0, 0.0, 1.4)
    ell = mp.ell_d
    cfg = dict(width=420, height=420, eye=[0, 0, 22], target=[0, 0, 0], up=[0, 1, 0],
               fov=36, groundOn=0, envIntensity=0.0, ambientSSS=0.0, specStrength=0.0,
               detailStrength=0.0, singleScatter=0.0, maxSteps=256, center=[0, 0, 0],
               sceneId=2, sceneParams=[6.5, 5.0, 0, 0],
               lightDir=[0.35, 0.45, 0.82], lightE=[5, 5, 5], seed=9,
               sigma_a=[mp.sigma_a] * 3, sigma_s=[mp.sigma_s] * 3, g=0.0, eta=mp.eta)

    tg = np.geomspace(0.1, 8.0, 200)
    eg, kg = master_curve(mp, tg)
    detailed, buffers = evaluate_certificate(cfg, mp, tg, eg, kg, walks=7000)
    img_o, img_d, img_t, pred, actual, err_corr, mask = buffers

    lo = img_o @ LUM
    ld = img_d @ LUM
    T = img_t[:, :, 0]
    tau = T / ell
    peak = float(np.percentile(lo[mask], 99))
    den = np.maximum(lo, 0.2 * peak)            # robust denominator (no dark blow-up)

    # correction: scale the dipole by kappa(tau(x)), a thickness lookup only
    kappa = np.ones_like(lo)
    kappa[mask] = np.interp(tau[mask], tg, kg)
    lc = ld * kappa
    corr_mean = float(err_corr[mask].mean())
    corr_p95 = float(np.percentile(err_corr[mask], 95))

    # how well the geometric predictor ranks the actual error
    pearson, spearman = rank_corr(pred[mask], actual[mask])

    # adaptive renderer: grid-free where the predictor estimates error > tol.
    # Sweep the tolerance to trace the cost (fraction grid-free) vs accuracy curve.
    err_dipole = float(np.mean(np.abs(ld[mask] - lo[mask]) / den[mask]))
    p95_dip = float(np.percentile(np.abs(ld[mask] - lo[mask]) / den[mask], 95))
    # adaptive: grid-free where flagged, the thickness-corrected dipole else
    tols = [0.30, 0.20, 0.15, 0.10, 0.07, 0.05, 0.03, 0.02]
    pareto = []
    for tl in tols:
        use_gf = mask & (pred > tl)
        frac = float(use_gf[mask].mean())
        comp = np.where(use_gf, lo, lc)
        em = float(np.mean(np.abs(comp[mask] - lo[mask]) / den[mask]))
        pareto.append({"tol": tl, "frac_gridfree": frac, "err_mean": em})
    op = next(p for p in pareto if abs(p["tol"] - 0.10) < 1e-6)

    # Stress-test the same predictor on varied analytic SDFs under directional
    # lighting. This is deliberately harder than the displayed lens: concavity and
    # curvature reduce the rank correlation and expose the predictor as a
    # heuristic rather than a bound.
    stress = []
    stress_base = dict(cfg, width=190, height=190, walks=3500)
    for name, sid, sp in STRESS_SCENES:
        scfg = dict(stress_base, sceneId=sid, sceneParams=sp)
        ev, _ = evaluate_certificate(scfg, mp, tg, eg, kg, walks=3500)
        ev["name"] = name
        stress.append(ev)
    stress_s = np.array([s["spearman"] for s in stress])
    stress_d = np.array([s["err_dipole_mean"] for s in stress])
    stress_c = np.array([s["err_corr_mean"] for s in stress])

    out = {"medium": "lens", "ell_d": ell, "pearson": pearson, "spearman": spearman,
           "err_dipole_mean": err_dipole, "p95_dipole": p95_dip,
           "err_corr_mean": corr_mean, "corr_p95": corr_p95,
           "op_tol": op["tol"], "op_frac_gridfree": op["frac_gridfree"],
           "op_err_mean": op["err_mean"], "pareto": pareto,
           "tau_min": float(tau[mask].min()), "tau_max": float(tau[mask].max()),
           "stress": stress,
           "stress_n": len(stress),
           "stress_spearman_mean": float(stress_s.mean()),
           "stress_spearman_min": float(stress_s.min()),
           "stress_dipole_mean": float(stress_d.mean()),
           "stress_corr_mean": float(stress_c.mean())}
    with open(os.path.join(HERE, "..", "results", "certificate.json"), "w") as f:
        json.dump(out, f, indent=2)

    # --- figure ---
    plt.rcParams.update({"font.family": "serif", "font.size": 9})
    fig, ax = plt.subplots(1, 3, figsize=(7.4, 2.7))
    for a in ax[:2]:
        a.set_xticks([]); a.set_yticks([])
    vmax = max(np.percentile(actual[mask], 99), 0.2)
    im0 = ax[0].imshow(np.ma.masked_where(~mask, pred * 100), cmap="inferno",
                       vmin=0, vmax=vmax * 100)
    ax[0].set_title("(a) predicted error\nfrom geometry (%)", fontsize=8.5)
    fig.colorbar(im0, ax=ax[0], fraction=0.046, pad=0.03).ax.tick_params(labelsize=6)
    im1 = ax[1].imshow(np.ma.masked_where(~mask, actual * 100), cmap="inferno",
                       vmin=0, vmax=vmax * 100)
    ax[1].set_title("(b) actual dipole error\n(vs grid-free) (%)", fontsize=8.5)
    fig.colorbar(im1, ax=ax[1], fraction=0.046, pad=0.03).ax.tick_params(labelsize=6)

    fr = np.array([p["frac_gridfree"] for p in pareto]) * 100
    em = np.array([p["err_mean"] for p in pareto]) * 100
    ax[2].plot(fr, em, "o-", color="#1b6ca8", lw=1.5, ms=4, label="adaptive")
    ax[2].scatter([0], [err_dipole * 100], color="#c0392b", zorder=5)
    ax[2].annotate("dipole", (0, err_dipole * 100), fontsize=6.5,
                   xytext=(5, err_dipole * 100 - 2), color="#c0392b")
    ax[2].scatter([0], [corr_mean * 100], marker="*", s=70, color="#2a9d5c", zorder=6)
    ax[2].annotate("corrected", (0, corr_mean * 100), fontsize=6.5,
                   xytext=(5, corr_mean * 100 + 1), color="#2a9d5c")
    ax[2].set_xlabel("grid-free pixels (%, cost)")
    ax[2].set_ylabel("mean error (%)")
    ax[2].set_title(f"(c) cost vs accuracy ($\\rho={spearman:.2f}$):\n"
                    "predict, correct, then adapt", fontsize=8.5)
    ax[2].grid(alpha=0.25)
    fig.tight_layout()
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_certificate.pdf"))
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_certificate.png"), dpi=150)
    plt.close(fig)

    print(f"tau range {out['tau_min']:.2f}-{out['tau_max']:.2f}  ell_d {ell:.2f}mm")
    print(f"predictor rank correlation (Spearman) = {spearman:.2f}, Pearson {pearson:.2f}")
    print(f"dipole-only mean error {err_dipole*100:.0f}%")
    print(f"thickness-corrected dipole: mean error {corr_mean*100:.1f}% "
          f"(p95 {err_dipole*100:.0f}%->{corr_p95*100:.0f}%)")
    print(f"adaptive (tol {op['tol']*100:.0f}%): grid-free on "
          f"{op['frac_gridfree']*100:.0f}% of pixels -> mean error {op['err_mean']*100:.1f}%")


if __name__ == "__main__":
    main()


==> anc/code/exp_curvature.py <==
"""
exp_curvature.py -- curvature as a second axis of the dipole's error.

The dipole's profile R_d(r) depends only on the surface distance r; it cannot
depend on how the surface curves.  We trace a pencil beam into spheres of
decreasing radius (increasing curvature kappa_geo*ell_d = ell_d/Rs) and tally the
diffuse exits by geodesic (arc) distance.  As the sphere tightens, real transport
departs from the flat dipole: light reaches larger arc distances because the
surface curves away from the source.  Writes results/curvature.json and
figures/fig_curvature.{pdf,png}.
"""

from __future__ import annotations

import json
import os
import subprocess

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import physics

HERE = os.path.dirname(os.path.abspath(__file__))
SSS = os.path.join(HERE, "sss")


def brute_sphere(mp, Rs, n_bins, arc_max, threads=4_000_000, K=32, seed=1, maxb=6000):
    cmd = [SSS, "sphere", f"{mp.sigma_a}", f"{mp.sigma_s}", f"{mp.g}", f"{mp.eta}",
           f"{Rs}", f"{n_bins}", f"{arc_max}", f"{threads}", f"{K}", f"{seed}", f"{maxb}"]
    return json.loads(subprocess.run(cmd, capture_output=True, text=True, check=True).stdout)


def main():
    mp = physics.PRESETS["whicmy"]
    ell = mp.ell_d
    n_bins = 100
    arc_max = 6.0 * ell
    Rs_over_ell = [0.5, 1.0, 2.0, 4.0, 16.0]
    edges = np.linspace(0, arc_max, n_bins + 1)
    ctr = 0.5 * (edges[:-1] + edges[1:])
    dw = edges[1] - edges[0]

    # flat dipole exit-distance density (pdf over r) and total albedo, as reference
    r_fine = np.geomspace(1e-4 * ell, 14.0 * ell, 6000)
    R_flat = float(np.trapezoid(physics.dipole_Rd(r_fine, mp) * 2.0 * np.pi * r_fine, r_fine))
    rd_flat = physics.dipole_Rd(ctr, mp)
    pdf_flat = rd_flat * 2.0 * np.pi * ctr
    pdf_flat /= np.trapezoid(pdf_flat, ctr)

    out = {"medium": "whicmy", "ell_d": ell, "Rs_over_ell": Rs_over_ell,
           "arc_over_ell": list(map(float, ctr / ell)),
           "pdf_flat": list(map(float, pdf_flat)), "R_flat": R_flat,
           "pdf_sphere": {}, "mean_arc": {}, "albedo": {}, "device": None}
    mean_flat = float(np.trapezoid(pdf_flat * ctr, ctr) / ell)

    for q in Rs_over_ell:
        Rs = q * ell
        b = brute_sphere(mp, Rs, n_bins, arc_max, seed=int(50 + q))
        out["device"] = b["device"]
        hist = np.array(b["hist"])
        # exit density per unit arc on a sphere: circle circumference 2 pi Rs sin(s/Rs)
        circ = 2.0 * np.pi * Rs * np.sin(np.clip(ctr / Rs, 0, np.pi))
        circ = np.maximum(circ, 1e-9)
        dens = hist / max(b["entered"], 1) / (circ * dw)        # ~ R_d on the sphere
        pdf = hist / max(np.sum(hist), 1) / dw                  # pdf over arc
        pdf /= np.trapezoid(pdf, ctr)
        out["pdf_sphere"][f"{q}"] = list(map(float, pdf))
        out["mean_arc"][f"{q}"] = float(np.trapezoid(pdf * ctr, ctr) / ell)
        out["albedo"][f"{q}"] = float(b["reflectance"])         # total diffuse albedo

    with open(os.path.join(HERE, "..", "results", "curvature.json"), "w") as f:
        json.dump(out, f, indent=2)

    # --- figure ---
    plt.rcParams.update({"font.family": "serif", "font.size": 9, "axes.grid": True,
                         "grid.alpha": 0.25, "legend.frameon": False})
    fig, ax = plt.subplots(1, 2, figsize=(7.2, 2.8))
    x = ctr / ell
    ax[0].plot(x, pdf_flat, color="#c0392b", lw=1.6, ls="--",
               label=r"flat dipole ($R_s\to\infty$)")
    cmap = plt.cm.viridis(np.linspace(0.15, 0.85, len(Rs_over_ell)))
    for col, q in zip(cmap, Rs_over_ell):
        ax[0].plot(x, out["pdf_sphere"][f"{q}"], color=col, lw=1.4,
                   label=rf"sphere $R_s={q:g}\,\ell_d$")
    ax[0].set_xlim(0, 6); ax[0].set_xlabel(r"geodesic distance $s/\ell_d$")
    ax[0].set_ylabel("exit-distance density")
    ax[0].set_title("(a) curvature broadens the profile", fontsize=9)
    ax[0].legend(fontsize=6.5)

    # (b) mean exit arc vs curvature
    kappa_geo = np.array([1.0 / q for q in Rs_over_ell])     # ell_d / Rs
    means = np.array([out["mean_arc"][f"{q}"] for q in Rs_over_ell])
    ax[1].axhline(mean_flat, color="#c0392b", ls="--", lw=1.4, label="flat dipole")
    ax[1].plot(kappa_geo, means, "o-", color="#1b6ca8", lw=1.5, ms=5,
               label="sphere (brute force)")
    ax[1].set_xlabel(r"curvature $\kappa_{\mathrm{geo}}\,\ell_d = \ell_d/R_s$")
    ax[1].set_ylabel(r"mean exit distance $/\ell_d$")
    ax[1].set_title("(b) error grows with curvature", fontsize=9)
    ax[1].legend(fontsize=7)
    fig.tight_layout()
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_curvature.pdf"))
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_curvature.png"), dpi=150)
    plt.close(fig)

    print(f"device {out['device']}  ell_d={ell:.3f}")
    print(f"flat dipole mean exit arc = {mean_flat:.3f} ell_d")
    for q in Rs_over_ell:
        dev = (out['mean_arc'][f'{q}'] - mean_flat) / mean_flat * 100
        print(f"  Rs={q:4g} ell_d (kappa_geo*ell={1/q:.3f}): mean arc "
              f"{out['mean_arc'][f'{q}']:.3f} ell_d  ({dev:+.0f}% vs flat)")


if __name__ == "__main__":
    main()


==> anc/code/exp_discovery.py <==
"""
exp_discovery.py -- the central finding, computed analytically.

The dipole assumes a semi-infinite slab.  The finite-slab multipole is the same
diffusion model with the geometry made exact (a back face at depth T).  Because
both share the extrapolated-boundary condition and the same diffusion constant,
the gap between them is *purely* the geometry error -- nothing about Fresnel,
phase functions or the diffusion approximation itself confounds it.

We sweep the dimensionless thickness  tau = T / ell_d  and report

  * the diffuse albedo R = integral R_d(r) 2 pi r dr   for dipole and multipole,
  * the relative albedo error of the dipole,
  * a profile-shape error (L2 over r, weighted by 2 pi r),

for several media.  The output drives figures/fig_discovery.* and the numbers in
the paper.
"""

from __future__ import annotations

import json
import numpy as np

import physics


def radial_integral(Rd: np.ndarray, r: np.ndarray) -> float:
    """integral_0^inf Rd(r) 2 pi r dr by the trapezoid rule."""
    return float(np.trapezoid(Rd * 2.0 * np.pi * r, r))


def profile_error(Rd_a: np.ndarray, Rd_b: np.ndarray, r: np.ndarray) -> float:
    w = 2.0 * np.pi * r
    num = np.sqrt(np.trapezoid((Rd_a - Rd_b) ** 2 * w, r))
    den = np.sqrt(np.trapezoid(Rd_b ** 2 * w, r))
    return float(num / max(den, 1e-30))


def run(media=("marble", "skin", "jade", "whicmy"),
        taus=None, n_r=4000, r_max_factor=12.0):
    if taus is None:
        taus = np.geomspace(0.15, 20.0, 40)
    results = {"taus": list(map(float, taus)), "media": {}}

    for name in media:
        mp = physics.PRESETS[name]
        ell = mp.ell_d
        # radial grid out to many diffusion lengths; dense near 0 for the peak
        r = np.geomspace(1e-4 * ell, r_max_factor * ell, n_r)
        dip = physics.dipole_Rd(r, mp)
        R_dip = radial_integral(dip, r)

        albedo_err, shape_err, R_multi_list = [], [], []
        for tau in taus:
            T = tau * ell
            multi = physics.multipole_Rd(r, T, mp, n_images=60)
            R_multi = radial_integral(multi, r)
            R_multi_list.append(R_multi)
            albedo_err.append(abs(R_dip - R_multi) / max(R_multi, 1e-30))
            shape_err.append(profile_error(dip, multi, r))

        results["media"][name] = {
            "ell_d": ell,
            "alpha_p": mp.alpha_p,
            "R_dipole": R_dip,
            "R_multipole": R_multi_list,
            "albedo_rel_err": albedo_err,
            "shape_rel_err": shape_err,
        }
        # a couple of named crossover points
        ae = np.array(albedo_err)
        tau_arr = np.array(taus)
        def tau_at(thresh):
            below = tau_arr[ae <= thresh]
            return float(below.min()) if below.size else float("nan")
        results["media"][name]["tau_at_10pct"] = tau_at(0.10)
        results["media"][name]["tau_at_05pct"] = tau_at(0.05)
        results["media"][name]["tau_at_01pct"] = tau_at(0.01)

    return results


def main():
    res = run()
    with open("../results/discovery.json", "w") as f:
        json.dump(res, f, indent=2)
    # console summary
    print(f"{'medium':8s} {'alpha_p':>8s} {'ell_d(mm)':>9s} "
          f"{'tau<10%':>8s} {'tau<5%':>8s} {'tau<1%':>8s}")
    for name, d in res["media"].items():
        print(f"{name:8s} {d['alpha_p']:8.5f} {d['ell_d']:9.3f} "
              f"{d['tau_at_10pct']:8.2f} {d['tau_at_05pct']:8.2f} "
              f"{d['tau_at_01pct']:8.2f}")
    # show the albedo error at a few thin thicknesses for marble
    m = res["media"]["marble"]
    taus = np.array(res["taus"])
    for tq in (0.25, 0.5, 1.0, 2.0, 4.0):
        i = int(np.argmin(np.abs(taus - tq)))
        print(f"  marble tau={taus[i]:5.2f}: dipole albedo err = "
              f"{m['albedo_rel_err'][i]:6.1%}  (R_multi={m['R_multipole'][i]:.4f}, "
              f"R_dip={m['R_dipole']:.4f})")


if __name__ == "__main__":
    main()


==> anc/code/exp_geomsweep.py <==
"""
exp_geomsweep.py -- does optical thickness alone govern the error on general
geometry?  An adversarial test of the thickness law beyond the slab.

Proposition 1 proves the e^{-2 tau} law for a slab, where the only geometric
degree of freedom is thickness.  A fair question is whether the pointwise error on
curved, non-convex shapes is governed by the local thickness tau(x) alone, or
whether curvature enters.  We render six shapes (spheres of two radii, a fat and a
thin torus, a biconvex lens, a ring-and-bead) under uniform illumination, which
isolates the geometry error from directional shading, and at every surface point
record the dipole's relative error E(x) against the grid-free reference, the local
optical thickness tau(x), and the mean curvature through the signed-distance
Laplacian, ell_d H(x).

We then regress log E(x) on tau alone and on (tau, ell_d H).  Thickness alone
leaves most of the variance unexplained; curvature recovers it.  The exponent is
the slab law, but the prefactor carries the curvature: E ~ C(ell_d H) e^{-2 tau}.

Writes results/geomsweep.json and figures/fig_geomsweep.{pdf,png}.
"""

from __future__ import annotations

import json
import os

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import physics
import render_lib as R

HERE = os.path.dirname(os.path.abspath(__file__))
LUM = np.array([0.2126, 0.7152, 0.0722])

SCENES = [("sphere", 0, [2.2, 0, 0, 0]), ("torus", 1, [5.0, 1.6, 0, 0]),
          ("lens", 2, [6.5, 5.0, 0, 0]), ("ring+bead", 3, [4.5, 1.5, 2.0, 1.0]),
          ("thin torus", 1, [6.0, 0.9, 0, 0]), ("small sphere", 0, [1.6, 0, 0, 0])]


def main():
    mp = physics.MediumParams(0.06, 2.0, 0.0, 1.4)
    ell = mp.ell_d
    base = dict(width=220, height=220, eye=[0, 0, 22], target=[0, 0, 0], up=[0, 1, 0],
                fov=34, groundOn=0, envIntensity=1.0, ambientSSS=1.0, specStrength=0.0,
                detailStrength=0.0, singleScatter=0.0, maxSteps=256, center=[0, 0, 0],
                lightDir=[0, 1, 0], lightE=[0, 0, 0],     # uniform ambient, no directional
                sigma_a=[mp.sigma_a] * 3, sigma_s=[mp.sigma_s] * 3, g=0.0, eta=mp.eta)

    tau_a, E_a, H_a = [], [], []
    per_scene = {}
    for name, sid, sp in SCENES:
        cfg = dict(base, sceneId=sid, sceneParams=sp)
        o, _ = R.run_render(dict(cfg, method=0, walks=6000))
        d, _ = R.run_render(dict(cfg, method=1, walks=6000))
        T, _ = R.run_render(dict(cfg, method=3, walks=1))
        lo, ld = o @ LUM, d @ LUM
        tau = T[:, :, 0] / ell
        H = 0.5 * T[:, :, 1]                            # mean curvature (SDF Laplacian / 2)
        obj = (T[:, :, 2] < -0.5) & (lo > 1e-4)
        if obj.sum() < 50:
            continue
        den = np.maximum(lo, 0.25 * np.percentile(lo[obj], 99))
        E = np.abs(ld - lo) / den
        sel = obj & (tau > 0.3) & (tau < 3.0) & (E > 2e-3) & np.isfinite(H) & (np.abs(ell * H) < 1.5)
        if sel.sum() < 50:
            continue
        per_scene[name] = {"tau": float(np.median(tau[sel])),
                           "ellH": float(np.median(ell * H[sel])),
                           "meanE": float(E[sel].mean())}
        tau_a += list(tau[sel]); E_a += list(E[sel]); H_a += list(ell * H[sel])

    tau_a = np.array(tau_a); E_a = np.array(E_a); H_a = np.array(H_a); y = np.log(E_a)
    A1 = np.c_[np.ones_like(tau_a), tau_a]; b1 = np.linalg.lstsq(A1, y, rcond=None)[0]
    r1 = 1 - np.sum((y - A1 @ b1) ** 2) / np.sum((y - y.mean()) ** 2)
    A2 = np.c_[np.ones_like(tau_a), tau_a, H_a]; b2 = np.linalg.lstsq(A2, y, rcond=None)[0]
    r2 = 1 - np.sum((y - A2 @ b2) ** 2) / np.sum((y - y.mean()) ** 2)

    out = {"n": int(tau_a.size), "n_shapes": len(per_scene),
           "R2_tau": float(r1), "R2_tau_curv": float(r2),
           "slope_tau": float(b1[1]), "coef_tau": float(b2[1]), "coef_curv": float(b2[2]),
           "per_scene": per_scene}
    with open(os.path.join(HERE, "..", "results", "geomsweep.json"), "w") as f:
        json.dump(out, f, indent=2)

    plt.rcParams.update({"font.family": "serif", "font.size": 9, "axes.grid": True,
                         "grid.alpha": 0.25, "legend.frameon": False})
    fig, ax = plt.subplots(1, 2, figsize=(7.2, 2.9))
    sub = np.random.default_rng(0).choice(tau_a.size, min(6000, tau_a.size), replace=False)
    sc = ax[0].scatter(tau_a[sub], 100 * E_a[sub], c=H_a[sub], s=3, cmap="viridis",
                       vmin=0, vmax=0.9)
    ax[0].set_yscale("log"); ax[0].set_xlabel(r"optical thickness $\tau$")
    ax[0].set_ylabel("dipole error (%)")
    ax[0].set_title("(a) at fixed $\\tau$, error is ordered by curvature", fontsize=8.5)
    cb = fig.colorbar(sc, ax=ax[0], fraction=0.046, pad=0.03); cb.set_label(r"$\ell_d H$", fontsize=8)

    pred2 = A2 @ b2
    ax[1].scatter(pred2[sub], y[sub], s=3, color="#1b6ca8", alpha=0.4)
    lim = [min(pred2.min(), y.min()), max(pred2.max(), y.max())]
    ax[1].plot(lim, lim, color="#888", lw=0.8, ls=":")
    ax[1].set_xlabel(r"predicted $\log E$ from $(\tau,\ell_d H)$")
    ax[1].set_ylabel(r"actual $\log E$")
    ax[1].set_title(rf"(b) $\tau$ alone $R^2={r1:.2f}$, $+$curvature $R^2={r2:.2f}$", fontsize=8.5)
    fig.tight_layout()
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_geomsweep.pdf"))
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_geomsweep.png"), dpi=150)
    plt.close(fig)

    print(f"{out['n_shapes']} shapes, {out['n']} surface points")
    print(f"log E ~ tau:          R2 {r1:.2f}")
    print(f"log E ~ tau + ell_d H: R2 {r2:.2f}  (curvature coefficient {b2[2]:+.2f})")
    print("=> the exponent is the slab law; the prefactor carries the curvature")


if __name__ == "__main__":
    main()


==> anc/code/exp_groundtruth.py <==
"""
exp_groundtruth.py -- image-space validation against a path-traced reference.

Sections 3 to 5 measure the dipole's error against analytic profiles and against
our own grid-free diffusion estimator. This experiment closes the loop with an
independent reference: a backward volumetric path tracer with next-event
estimation and true angular Fresnel boundaries (kernel k_render_pt), which makes
no diffusion approximation.

The earlier version used one back-lit lens. Here we deliberately broaden the
test to multiple lighting/geometry cases and include a stronger profile baseline:
the dipole multiplied by the closed-form thickness correction kappa(tau). The
result is more honest: grid-free diffusion is strongest in the back-lit,
thickness-governed case, while front/side-lit cases expose diffusion-model and
single-scattering errors shared by all diffusion methods.

Writes results/groundtruth.json and figures/fig_groundtruth.{pdf,png}.
"""

from __future__ import annotations

import json
import os
import time

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import physics
import render_lib as R
from render_lib import aces

HERE = os.path.dirname(os.path.abspath(__file__))
LUM = np.array([0.2126, 0.7152, 0.0722])
CASES = [
    {
        "name": "back-lit lens",
        "sceneId": 2, "sceneParams": [6.5, 5.0, 0, 0],
        "lightDir": [-0.15, 0.10, -0.98], "lightE": [14, 14, 14],
        "seed": 7,
    },
    {
        "name": "front-lit lens",
        "sceneId": 2, "sceneParams": [6.5, 5.0, 0, 0],
        "lightDir": [0.35, 0.45, 0.82], "lightE": [5, 5, 5],
        "seed": 17,
    },
    {
        "name": "side-lit lens",
        "sceneId": 2, "sceneParams": [6.5, 5.0, 0, 0],
        "lightDir": [0.90, 0.10, 0.20], "lightE": [7, 7, 7],
        "seed": 23,
    },
    {
        "name": "front-lit torus",
        "sceneId": 1, "sceneParams": [3.4, 1.05, 0, 0],
        "lightDir": [0.35, 0.45, 0.82], "lightE": [6, 6, 6],
        "seed": 29,
    },
]


def lum(img):
    return img @ LUM


def fit_scale(a, b, m):
    """Single exposure scalar matching a to b over mask m (least squares)."""
    return float((a[m] * b[m]).sum() / max((a[m] * a[m]).sum(), 1e-30))


def ssim_global(x, y, mask):
    """Small global luminance SSIM proxy on tone-mapped values in [0,1]."""
    x = x[mask]; y = y[mask]
    c1, c2 = 0.01 ** 2, 0.03 ** 2
    mx, my = float(x.mean()), float(y.mean())
    vx, vy = float(x.var()), float(y.var())
    vxy = float(((x - mx) * (y - my)).mean())
    return ((2 * mx * my + c1) * (2 * vxy + c2)) / ((mx * mx + my * my + c1) * (vx + vy + c2))


def tone(img, exposure):
    return np.power(np.clip(aces(img * exposure), 0, 1), 1 / 2.2)


def measure(label, img, ref, ref_l, mask, den, exposure):
    l = lum(img)
    s = fit_scale(l, ref_l, mask)
    rel = np.abs(s * l - ref_l) / den
    tm = tone(img * s, exposure)
    tref = tone(ref, exposure)
    tl, tr = lum(tm), lum(tref)
    return {
        "label": label,
        "scale": s,
        "mean_rel": float(rel[mask].mean()),
        "p95_rel": float(np.percentile(rel[mask], 95)),
        "tone_l1": float(np.abs(tm[mask] - tref[mask]).mean()),
        "tone_ssim": float(ssim_global(tl, tr, mask)),
    }


BACKLIT_NL = -0.2          # n.l below this = back-lit (transmission regime) -> grid-free


def measure_scaled(label, img_scaled, ref, ref_l, mask, den, exposure):
    """Metrics for an already-exposure-matched image (no extra fit), e.g. the
    per-pixel composite selector."""
    l = lum(img_scaled)
    rel = np.abs(l - ref_l) / den
    tm = tone(img_scaled, exposure)
    tref = tone(ref, exposure)
    return {
        "label": label, "scale": 1.0,
        "mean_rel": float(rel[mask].mean()),
        "p95_rel": float(np.percentile(rel[mask], 95)),
        "tone_l1": float(np.abs(tm[mask] - tref[mask]).mean()),
        "tone_ssim": float(ssim_global(lum(tm), lum(tref), mask)),
    }


def run_case(case, base, mp, W, spp, walks, maxbounce):
    cfg = dict(base, sceneId=case["sceneId"], sceneParams=case["sceneParams"],
               lightDir=case["lightDir"], lightE=case["lightE"], seed=case["seed"])
    t = time.time(); img_o, mo = R.run_render(dict(cfg, method=0, walks=walks)); t_ours = time.time() - t
    img_d, _ = R.run_render(dict(cfg, method=1, walks=walks))
    t = time.time(); img_pt, m_pt = R.run_render(dict(cfg, method=4, walks=spp, maxSteps=maxbounce)); t_pt = time.time() - t
    img_t, _ = R.run_render(dict(cfg, method=3, walks=1))
    img_nl, _ = R.run_render(dict(cfg, method=5, walks=1))           # lighting regime n.l

    lp = lum(img_pt)
    tau = img_t[:, :, 0] / mp.ell_d
    n_dot_l = img_nl[:, :, 0]
    mask = (img_t[:, :, 2] < -0.5) & (lp > 1e-5)
    den = np.maximum(lp, 0.2 * np.percentile(lp[mask], 99))
    exposure = 0.6 / max(np.percentile(lp[mask], 99), 1e-6)

    # Closed-form thickness-corrected profile baseline.
    kappa = np.ones_like(lp)
    kappa[mask] = physics.thickness_correction(mp, tau[mask])
    img_c = img_d * kappa[:, :, None]

    metrics = {
        "ours": measure("ours", img_o, img_pt, lp, mask, den, exposure),
        "dipole": measure("dipole", img_d, img_pt, lp, mask, den, exposure),
        "corrected": measure("corrected", img_c, img_pt, lp, mask, den, exposure),
    }
    # Regime-aware hybrid: route the grid-free solver to back-lit (transmission)
    # pixels, the cheap corrected profile everywhere else, deciding per pixel from
    # the lighting regime n.l alone -- no reference needed.
    s_o, s_c = metrics["ours"]["scale"], metrics["corrected"]["scale"]
    backlit = (n_dot_l < BACKLIT_NL)[:, :, None]
    img_h = np.where(backlit, img_o * s_o, img_c * s_c)
    metrics["hybrid"] = measure_scaled("hybrid", img_h, img_pt, lp, mask, den, exposure)
    frac_gridfree = float((backlit[:, :, 0] & mask).sum() / max(mask.sum(), 1))

    vals = {k: v["mean_rel"] for k, v in metrics.items() if k != "hybrid"}
    best = min(vals, key=vals.get)
    out = {
        "name": case["name"], "res": W, "spp_ref": spp, "walks": walks,
        "maxbounce": maxbounce, "t_ours": t_ours, "t_pt": t_pt,
        "device": m_pt.get("device", mo.get("device", "")),
        "tau_p10": float(np.percentile(tau[mask], 10)),
        "tau_median": float(np.median(tau[mask])),
        "tau_p90": float(np.percentile(tau[mask], 90)),
        "mask_pixels": int(mask.sum()), "frac_gridfree": frac_gridfree,
        "metrics": metrics,
        "best_raw": best,
    }
    return out, {"pt": img_pt, "ours": img_o, "dipole": img_d, "hybrid": img_h,
                 "scales": {k: v["scale"] for k, v in metrics.items()},
                 "exposure": exposure, "case": case}


def main():
    mp = physics.MediumParams(0.06, 2.0, 0.0, 1.4)
    W = 160
    spp = 6000
    walks = 5000
    maxbounce = 64
    base = dict(width=W, height=W, eye=[0, 0, 22], target=[0, 0, 0], up=[0, 1, 0],
                fov=36, groundOn=0, envIntensity=0.0, ambientSSS=0.0, specStrength=0.0,
                detailStrength=0.0, singleScatter=1.0, maxSteps=256, center=[0, 0, 0],
                sigma_a=[mp.sigma_a] * 3, sigma_s=[mp.sigma_s] * 3, g=0.0, eta=mp.eta)

    cases, preview = [], None
    for case in CASES:
        res, imgs = run_case(case, base, mp, W, spp, walks, maxbounce)
        cases.append(res)
        if preview is None:
            preview = imgs
        print(f"{case['name']:15s} raw mean: ours {res['metrics']['ours']['mean_rel']*100:5.1f}%  "
              f"dipole {res['metrics']['dipole']['mean_rel']*100:5.1f}%  "
              f"corrected {res['metrics']['corrected']['mean_rel']*100:5.1f}%  "
              f"best={res['best_raw']}")

    METHODS = ("ours", "dipole", "corrected", "hybrid")
    mean_raw = {k: float(np.mean([c["metrics"][k]["mean_rel"] for c in cases])) for k in METHODS}
    mean_tone = {k: float(np.mean([c["metrics"][k]["tone_l1"] for c in cases])) for k in METHODS}
    wins = {k: int(sum(c["best_raw"] == k for c in cases)) for k in ("ours", "dipole", "corrected")}
    primary = cases[0]
    out = {
        "medium": "lens (back-lit)", "ell_d": mp.ell_d, "res": W,
        "cases": cases, "summary": {"mean_raw": mean_raw, "mean_tone_l1": mean_tone,
                                    "wins_raw": wins, "n_cases": len(cases)},
        # Backwards-compatible headline fields used by numbers.tex.
        "scale_ours": primary["metrics"]["ours"]["scale"],
        "scale_dipole": primary["metrics"]["dipole"]["scale"],
        "scale_corrected": primary["metrics"]["corrected"]["scale"],
        "err_ours_mean": primary["metrics"]["ours"]["mean_rel"],
        "err_dipole_mean": primary["metrics"]["dipole"]["mean_rel"],
        "err_corrected_mean": primary["metrics"]["corrected"]["mean_rel"],
        "p95_ours": primary["metrics"]["ours"]["p95_rel"],
        "p95_dipole": primary["metrics"]["dipole"]["p95_rel"],
        "p95_corrected": primary["metrics"]["corrected"]["p95_rel"],
        "tone_ours": primary["metrics"]["ours"]["tone_l1"],
        "tone_dipole": primary["metrics"]["dipole"]["tone_l1"],
        "tone_corrected": primary["metrics"]["corrected"]["tone_l1"],
        "err_ours_thick": primary["metrics"]["ours"]["mean_rel"],
        "err_dipole_thick": primary["metrics"]["dipole"]["mean_rel"],
        "reduce_pct": (1 - primary["metrics"]["ours"]["mean_rel"] / primary["metrics"]["dipole"]["mean_rel"]) * 100,
        "reduce_thick_x": primary["metrics"]["dipole"]["mean_rel"] / primary["metrics"]["ours"]["mean_rel"],
        "tau_min": primary["tau_p10"], "tau_max": primary["tau_p90"],
        "spp_ref": spp, "spp_equal": max(8, int(spp * primary["t_ours"] / max(primary["t_pt"], 1e-6))),
        "maxbounce": maxbounce, "t_ours": primary["t_ours"], "t_pt": primary["t_pt"],
        "device": primary["device"],
    }
    with open(os.path.join(HERE, "..", "results", "groundtruth.json"), "w") as f:
        json.dump(out, f, indent=2)

    # --- figure: keep the existing figure slot, but make panel (d) a multi-case benchmark. ---
    plt.rcParams.update({"font.family": "serif", "font.size": 8})
    fig, ax = plt.subplots(1, 4, figsize=(7.4, 2.25), gridspec_kw={"width_ratios": [1, 1, 1, 1.25]})
    for a in ax[:3]:
        a.set_xticks([]); a.set_yticks([]); a.grid(False)
    exp = preview["exposure"]
    ax[0].imshow(tone(preview["pt"], exp)); ax[0].set_title("path-traced ref.", fontsize=8)
    ax[1].imshow(tone(preview["ours"] * preview["scales"]["ours"], exp)); ax[1].set_title("ours", fontsize=8)
    ax[2].imshow(tone(preview["dipole"] * preview["scales"]["dipole"], exp)); ax[2].set_title("dipole", fontsize=8)

    labels = [c["name"].replace("-lit ", "\n") for c in cases]
    x = np.arange(len(cases)); w = 0.2
    colors = {"dipole": "#c0392b", "corrected": "#2a9d5c", "ours": "#1b6ca8", "hybrid": "#6a3d9a"}
    order = ("dipole", "corrected", "ours", "hybrid")
    ymax = 0.0
    for j, key in enumerate(order):
        vals = [100 * c["metrics"][key]["tone_l1"] for c in cases]
        ymax = max(ymax, max(vals))
        ax[3].bar(x + (j - 1.5) * w, vals, width=w, color=colors[key],
                  label="hybrid (ours)" if key == "hybrid" else key)
    ax[3].set_ylim(0, ymax * 1.32)
    ax[3].set_xticks(x); ax[3].set_xticklabels(labels, fontsize=6.2)
    ax[3].set_ylabel("tone-mapped L1 ($\\times100$)")
    ax[3].set_title("(d) regime-aware selection", fontsize=8)
    ax[3].legend(fontsize=5.6, frameon=False, ncol=2, loc="upper right",
                 handlelength=1.8, handletextpad=0.5, columnspacing=0.9)
    ax[3].grid(axis="y", alpha=0.25)
    fig.tight_layout()
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_groundtruth.pdf"))
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_groundtruth.png"), dpi=150)
    plt.close(fig)

    print(f"summary mean raw errors: {mean_raw}")
    print(f"summary tone L1: {mean_tone}")


if __name__ == "__main__":
    main()


==> anc/code/exp_hetero.py <==
"""
exp_hetero.py -- heterogeneous (spatially varying) subsurface transport.

The dipole and all profile-based models assume a single homogeneous medium: the
reflectance is one function R_d(r), blind to any internal structure.  The
grid-free estimator has no such restriction.  We solve the diffusion fluence on
a 2-D slice of a translucent disk lit from the right, once for a homogeneous
medium and once with a denser (more absorbing) inclusion, using the
variable-coefficient Walk-on-Spheres estimator validated in code/wos_cpu.py
(against a manufactured solution).  The inclusion casts a clear shadow in the
internal light field -- structure a radial profile cannot express.

Writes results/hetero.json and figures/fig_hetero.{pdf,png}.
"""

from __future__ import annotations

import json
import os

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

from wos_cpu import solve_wos, solve_wos_var

HERE = os.path.dirname(os.path.abspath(__file__))


def main():
    rng = np.random.default_rng(0)
    L = 4.0
    sigma_a0, sigma_s = 0.06, 1.2
    sigma_t = sigma_a0 + sigma_s
    D = 1.0 / (3.0 * sigma_t)
    c0 = sigma_a0 / D                      # base screening
    # inclusion: a Gaussian bump in absorption (denser, more absorbing)
    p_incl = np.array([-1.1, 1.3, 0.0])
    amp = 9.0 * c0                         # peak extra screening
    sig = 0.8

    sdf = lambda p: np.linalg.norm(p, axis=1) - L

    def c_hom(p):
        return np.full(p.shape[0], c0)

    def c_het(p):
        d2 = np.sum((p - p_incl) ** 2, axis=1)
        return c0 + amp * np.exp(-d2 / (2.0 * sig * sig))

    def c_bar_het(xc, R):                  # tight per-ball majorant (closest approach)
        dmin = np.maximum(np.linalg.norm(xc - p_incl, axis=1) - R, 0.0)
        return c0 + amp * np.exp(-dmin * dmin / (2.0 * sig * sig))

    def source(p):                         # light entering from the +x surface
        rt = L * L - p[:, 1] ** 2 - p[:, 2] ** 2
        x_surf = np.sqrt(np.maximum(rt, 1e-6))
        depth = np.maximum(x_surf - p[:, 0], 0.0)
        inside = sdf(p) < 0
        return np.where(inside, np.exp(-sigma_t * depth), 0.0)

    # 2-D evaluation grid on the z=0 slice
    n = 64
    xs = np.linspace(-L, L, n)
    X, Y = np.meshgrid(xs, xs)
    pts = np.stack([X.ravel(), Y.ravel(), np.zeros(X.size)], axis=1)
    inside = sdf(pts) < -1e-3

    phi_hom = np.zeros(X.size)
    phi_het = np.zeros(X.size)
    ev = pts[inside]
    res_hom = solve_wos(ev, sdf, c=c0, f=source, g=None,
                        n_walks=4000, eps_shell=2e-3 * L, rng=rng, max_steps=2048)
    res_het = solve_wos_var(ev, sdf, c_het, c0 + amp, source, g=None,
                            c_bar_func=c_bar_het, n_walks=7000,
                            eps_shell=2e-3 * L, rng=rng, max_steps=2048)
    phi_hom[inside] = res_hom.phi
    phi_het[inside] = res_het.phi
    phi_hom = phi_hom.reshape(n, n)
    phi_het = phi_het.reshape(n, n)
    mask = inside.reshape(n, n)

    out = {"L": L, "c0": c0, "amp": amp, "sigma": sig,
           "p_incl": p_incl.tolist(), "grid": n,
           "shadow_drop_pct": None}
    # quantify the shadow: mean fluence in a box just "behind" the inclusion
    bx = (X < p_incl[0]) & (np.abs(Y - p_incl[1]) < 1.0) & mask
    drop = 1.0 - phi_het[bx].mean() / max(phi_hom[bx].mean(), 1e-9)
    out["shadow_drop_pct"] = float(drop * 100)
    with open(os.path.join(HERE, "..", "results", "hetero.json"), "w") as f:
        json.dump(out, f, indent=2)

    # --- figure ---
    plt.rcParams.update({"font.family": "serif", "font.size": 9})
    fig, ax = plt.subplots(1, 3, figsize=(7.2, 2.7))
    vmax = np.percentile(phi_hom[mask], 99)
    ext = [-L, L, -L, L]
    for a in ax:
        a.set_xticks([]); a.set_yticks([])
    m_hom = np.ma.masked_where(~mask, phi_hom)
    m_het = np.ma.masked_where(~mask, phi_het)
    ax[0].imshow(m_hom, origin="lower", extent=ext, cmap="inferno", vmin=0, vmax=vmax)
    ax[0].set_title("homogeneous", fontsize=9)
    ax[1].imshow(m_het, origin="lower", extent=ext, cmap="inferno", vmin=0, vmax=vmax)
    ax[1].set_title("with inclusion (ours)", fontsize=9)
    th = np.linspace(0, 2 * np.pi, 60)
    ax[1].plot(p_incl[0] + sig * np.cos(th), p_incl[1] + sig * np.sin(th),
               color="cyan", lw=0.8, ls="--")
    rel = np.ma.masked_where(~mask, (phi_het - phi_hom) / (phi_hom + 1e-9) * 100)
    im = ax[2].imshow(rel, origin="lower", extent=ext, cmap="RdBu", vmin=-60, vmax=60)
    ax[2].set_title("change in fluence (%)", fontsize=9)
    cb = fig.colorbar(im, ax=ax[2], fraction=0.046, pad=0.03)
    cb.ax.tick_params(labelsize=6)
    fig.suptitle("Light enters from the right; the inclusion casts a shadow a "
                 "radial profile cannot express", fontsize=8.5)
    fig.tight_layout(rect=[0, 0, 1, 0.95])
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_hetero.pdf"))
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_hetero.png"), dpi=150)
    plt.close(fig)
    print(f"hetero: shadow drop {out['shadow_drop_pct']:.0f}% behind inclusion")
    print(f"  hom walk len {res_hom.mean_steps:.1f}, het walk len {res_het.mean_steps:.1f}")


if __name__ == "__main__":
    main()


==> anc/code/exp_hetero_stress.py <==
"""
exp_hetero_stress.py -- how far does the variable-coefficient estimator hold as
the medium contrast grows?

The null-scattering walk runs with a screening majorant c_bar >= c(x) and treats
the deficit c_bar - c(x) as extra interior scattering.  Its variance grows with
the majorant ratio: a vein an order of magnitude denser than its surroundings
forces many high-weight null collisions.  The earlier validation used a mild 2x
contrast, which is optimistic.  Here we sweep the contrast ratio of a vein-like
inclusion from 2x to 32x and measure the Monte Carlo noise (relative standard
deviation over independent runs at a fixed walk budget) behind the inclusion,
where it is worst, for two majorant strategies:

  * a single global majorant c_bar = c_max (the naive choice), and
  * the per-ball majorant of Sawhney et al., which tightens c_bar to the densest
    point a given ball can reach.

The global majorant degrades quickly; the per-ball majorant slows the growth but
does not remove it, so very strong contrast remains expensive.  This bounds the
honest reach of the spatially varying claim.

Writes results/hetero_stress.json and figures/fig_hetero_stress.{pdf,png}.
"""

from __future__ import annotations

import json
import os

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

from wos_cpu import solve_wos_var

HERE = os.path.dirname(os.path.abspath(__file__))

L = 4.0
SIGMA_A0, SIGMA_S = 0.06, 1.2
SIGMA_T = SIGMA_A0 + SIGMA_S
D = 1.0 / (3.0 * SIGMA_T)
C0 = SIGMA_A0 / D
P_INCL = np.array([-1.1, 1.3, 0.0])       # vein centre
SIG = 0.8
RATIOS = [2.0, 4.0, 8.0, 16.0, 32.0]
N_WALKS = 2500
N_SEEDS = 10
sdf = lambda p: np.linalg.norm(p, axis=1) - L


def source(p):                            # light entering from +x face
    rt = L * L - p[:, 1] ** 2 - p[:, 2] ** 2
    x_surf = np.sqrt(np.maximum(rt, 1e-6))
    depth = np.maximum(x_surf - p[:, 0], 0.0)
    return np.where(sdf(p) < 0, np.exp(-SIGMA_T * depth), 0.0)


def make_c(ratio):
    amp = (ratio - 1.0) * C0
    def c_het(p):
        d2 = np.sum((p - P_INCL) ** 2, axis=1)
        return C0 + amp * np.exp(-d2 / (2.0 * SIG * SIG))
    def c_bar_local(xc, R):               # per-ball majorant: closest reach
        dmin = np.maximum(np.linalg.norm(xc - P_INCL, axis=1) - R, 0.0)
        return C0 + amp * np.exp(-dmin * dmin / (2.0 * SIG * SIG))
    return c_het, c_bar_local, C0 + amp


def _greens(R, t, k):
    return np.sinh(k * (R - t)) / (4.0 * np.pi * t * np.sinh(k * R))


def _pbar(R, k):
    return k * R / np.sinh(k * R)


def sdf_cost(alpha, Lb, k, r0frac=0.5, N=30000, seed=0):
    """Mean WoS steps to the boundary in a ball when the distance estimate is
    under-tight by alpha (a non-exact SDF, as voxel/neural/loose meshes give).
    The walk stays unbiased; only the step count (cost) changes."""
    rng = np.random.default_rng(seed)
    x = np.zeros((N, 3)); x[:, 0] = r0frac * Lb
    w = np.ones(N); alive = np.ones(N, bool); steps = np.zeros(N); est = np.zeros(N)
    for _ in range(8000):
        if not alive.any():
            break
        R = (Lb - np.linalg.norm(x, axis=1)) * alpha
        alive &= ~(R < 1e-3 * Lb)
        idx = np.where(alive)[0]
        Ri = np.maximum((Lb - np.linalg.norm(x[idx], axis=1)) * alpha, 1e-3 * Lb)
        steps[idx] += 1
        u = rng.standard_normal((idx.size, 3)); u /= np.linalg.norm(u, axis=1, keepdims=True)
        rad = Ri * rng.random(idx.size)
        est[idx] += w[idx] * 4 * np.pi * Ri * rad * rad * _greens(Ri, rad, k)
        w[idx] *= _pbar(Ri, k)
        v = rng.standard_normal((idx.size, 3)); v /= np.linalg.norm(v, axis=1, keepdims=True)
        x[idx] = x[idx] + v * Ri[:, None]
    return float(steps.mean()), float(est.mean())


def rel_std(eval_pts, c_het, c_bar, c_bar_func):
    """Relative MC std over N_SEEDS independent runs at N_WALKS walks."""
    runs = []
    for s in range(N_SEEDS):
        r = solve_wos_var(eval_pts, sdf, c_het, c_bar, source, g=None,
                          c_bar_func=c_bar_func, n_walks=N_WALKS,
                          eps_shell=2e-3 * L, rng=np.random.default_rng(1000 + s),
                          max_steps=2048)
        runs.append(r.phi)
    runs = np.array(runs)
    mean = runs.mean(0)
    sd = runs.std(0, ddof=1)
    keep = mean > 1e-4 * mean.max()
    return float(np.median(sd[keep] / mean[keep]))


def main():
    # evaluation points in the shadow behind the vein (worst-case variance)
    g = np.linspace(-0.6, 0.6, 7)
    gx, gy = np.meshgrid(g, g)
    ev = np.stack([P_INCL[0] - 0.9 + gx.ravel(), P_INCL[1] + gy.ravel(),
                   np.zeros(gx.size)], axis=1)
    ev = ev[sdf(ev) < -0.1]

    global_std, local_std = [], []
    for ratio in RATIOS:
        c_het, c_bar_func, c_max = make_c(ratio)
        global_std.append(rel_std(ev, c_het, c_max, None))         # constant majorant
        local_std.append(rel_std(ev, c_het, c_max, c_bar_func))     # per-ball majorant
        print(f"contrast {ratio:4.0f}x:  global majorant rel.std {global_std[-1]:.3f}   "
              f"per-ball {local_std[-1]:.3f}   ratio {global_std[-1]/max(local_std[-1],1e-9):.1f}x")

    ratios = np.array(RATIOS)
    pg = float(np.polyfit(np.log(ratios), np.log(global_std), 1)[0])
    pl = float(np.polyfit(np.log(ratios), np.log(local_std), 1)[0])

    # --- second limit: WoS cost on a non-exact (under-tight) signed distance ---
    Lb = 4.0 / np.sqrt(C0)                                # ball of 4 diffusion lengths
    kb = float(np.sqrt(C0))
    alphas = [1.0, 0.7, 0.5, 0.35, 0.25]
    steps, sdf_err = [], []
    truth = float(__import__("physics").analytic_ball_phi(np.array([0.5 * Lb]), Lb, C0, 1.0)[0])
    for a in alphas:
        st, est = sdf_cost(a, Lb, kb)
        steps.append(st); sdf_err.append(abs(est / truth - 1) * 100)
    ps = float(np.polyfit(np.log(alphas), np.log(steps), 1)[0])
    print("non-exact SDF cost: " + ", ".join(
        f"alpha {a}: {s:.0f} steps ({e:.2f}% err)" for a, s, e in zip(alphas, steps, sdf_err)))
    print(f"  cost ~ 1/alpha^{-ps:.1f} (unbiased; error stays < 1%)")

    out = {"ratios": RATIOS, "global_rel_std": global_std, "local_rel_std": local_std,
           "n_walks": N_WALKS, "n_seeds": N_SEEDS, "n_eval": int(ev.shape[0]),
           "exp_global": pg, "exp_local": pl,
           "noise_at_max_global": global_std[-1], "noise_at_max_local": local_std[-1],
           "noise_at_min": global_std[0],
           "sdf_alphas": alphas, "sdf_steps": steps, "sdf_err_pct": sdf_err,
           "sdf_cost_exp": -ps}
    with open(os.path.join(HERE, "..", "results", "hetero_stress.json"), "w") as f:
        json.dump(out, f, indent=2)

    plt.rcParams.update({"font.family": "serif", "font.size": 9, "axes.grid": True,
                         "grid.alpha": 0.25, "legend.frameon": False})
    fig, ax = plt.subplots(1, 2, figsize=(7.0, 2.8))
    ax[0].loglog(ratios, np.array(global_std) * 100, "o-", color="#c0392b", lw=1.5, ms=4,
                 label=f"global majorant ($r^{{{pg:.1f}}}$)")
    ax[0].loglog(ratios, np.array(local_std) * 100, "s-", color="#1b6ca8", lw=1.5, ms=4,
                 label=f"per-ball majorant ($r^{{{pl:.1f}}}$)")
    ax[0].set_xlabel("vein contrast $c_{\\max}/c_0$")
    ax[0].set_ylabel("MC noise at fixed budget (%)")
    ax[0].set_title("(a) heterogeneity: variance vs contrast", fontsize=8.5)
    ax[0].legend(fontsize=7, loc="upper left")
    ax[1].loglog(alphas, steps, "o-", color="#2a9d5c", lw=1.5, ms=4,
                 label=f"steps $\\propto\\alpha^{{{ps:.1f}}}$")
    ax[1].set_xlabel(r"distance tightness $\alpha$ (1 = exact)")
    ax[1].set_ylabel("walk steps to boundary")
    ax[1].set_title("(b) non-exact SDF: cost vs tightness", fontsize=8.5)
    ax[1].legend(fontsize=7, loc="upper right")
    fig.tight_layout()
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_hetero_stress.pdf"))
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_hetero_stress.png"), dpi=150)
    plt.close(fig)

    print(f"variance exponents: global r^{pg:.2f}, per-ball r^{pl:.2f}")


if __name__ == "__main__":
    main()


==> anc/code/exp_inverse.py <==
"""
exp_inverse.py -- inverse subsurface scattering as grid-free diffuse optical
tomography (DOT).

Forward profile models such as the dipole describe a single homogeneous material,
so they cannot pose the inverse question at all.  Our grid-free estimator solves
the screened-Poisson (diffusion) equation and is differentiable, so the same
solver recovers a hidden inclusion from diffuse measurements.  This is diffuse
optical tomography (Arridge 1999) carried out grid-free on a signed-distance
domain, in the differentiable grid-free line of work (Differential Walk on
Spheres; inverse PDE grid-free estimators).

We do three things, not one.  (1) Recovery: a hidden, denser inclusion is
located and its contrast estimated by descent on the solver, from internal
fluence probes under two illuminations.  (2) Sensitivity: the measurement is the
coefficient-to-data map whose Frechet derivative is the Born kernel
  d m(x_d) = - integral G(x_d, x) phi(x) d c(x) dx,
the adjoint product of the forward field phi and the detector Green's function G.
Because both decay as e^{-kappa r}, the detectable signal of an inclusion falls
as e^{-kappa * depth}, which we measure directly.  (3) Resolution: that decay,
against a measurement-noise floor, fixes how deep an inclusion can be recovered;
the recovery error grows with depth exactly as the sensitivity predicts.

The forward model is made deterministic by fixing the walk seed (common random
numbers), so the Monte Carlo loss is smooth in the inclusion parameters.  Writes
results/inverse.json and figures/fig_inverse.*.
"""

from __future__ import annotations

import json
import os

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

from wos_cpu import solve_wos_var

HERE = os.path.dirname(os.path.abspath(__file__))

# fixed translucent disk
L = 4.0
sigma_a0, sigma_s = 0.06, 1.2
sigma_t = sigma_a0 + sigma_s
D = 1.0 / (3.0 * sigma_t)
c0 = sigma_a0 / D
kappa = np.sqrt(c0)                         # transport coefficient (1/diffusion length)
ell_d = 1.0 / kappa
SIG = 0.8                                   # known inclusion radius
sdf = lambda p: np.linalg.norm(p, axis=1) - L
DIRS = [np.array([1.0, 0.0, 0.0]), np.array([0.0, -1.0, 0.0])]
SEED = 7777
WALKS = 5000


def make_source(dvec):
    def source(p):
        pd = p @ dvec
        disc = pd * pd - (np.sum(p * p, axis=1) - L * L)
        ell = -pd + np.sqrt(np.maximum(disc, 0.0))
        return np.where(sdf(p) < 0, np.exp(-sigma_t * ell), 0.0)
    return source


def grid_detectors():
    g = np.linspace(-0.7 * L, 0.7 * L, 7)
    X, Y = np.meshgrid(g, g)
    pts = np.stack([X.ravel(), Y.ravel(), np.zeros(X.size)], axis=1)
    return pts[np.linalg.norm(pts, axis=1) < 0.78 * L]


def ring_detectors(n=24, rho=0.85):
    a = np.linspace(0, 2 * np.pi, n, endpoint=False)
    return np.stack([rho * L * np.cos(a), rho * L * np.sin(a), 0 * a], axis=1)


def forward(theta, det, srcs, walks=WALKS):
    """Internal fluence at detectors for inclusion theta=(cx,cy,log_contrast),
    stacked over illuminations.  Deterministic given the fixed seed."""
    cx, cy, lc = theta
    amp = np.exp(lc) * c0
    pin = np.array([cx, cy, 0.0])

    def c_het(p):
        d2 = np.sum((p - pin) ** 2, axis=1)
        return c0 + amp * np.exp(-d2 / (2.0 * SIG * SIG))

    def c_bar(xc, R):
        dmin = np.maximum(np.linalg.norm(xc - pin, axis=1) - R, 0.0)
        return c0 + amp * np.exp(-dmin * dmin / (2.0 * SIG * SIG))

    out = []
    for s, src in enumerate(srcs):
        out.append(solve_wos_var(det, sdf, c_het, c0 + amp, src, c_bar_func=c_bar,
                                 n_walks=walks, eps_shell=2e-3 * L,
                                 rng=np.random.default_rng(SEED + s),
                                 max_steps=2048).phi)
    return np.concatenate(out)


def recover(theta_true, det, srcs, noise, rng, iters=55, walks=WALKS,
            theta0=None, lr=0.10):
    """Adam descent on the data loss; returns (theta, centre_err, losses, cerr, traj)."""
    m_star = forward(theta_true, det, srcs, walks)
    scale = float(np.sqrt(np.mean(m_star ** 2)))
    m_star = m_star + noise * scale * rng.standard_normal(m_star.size)

    def loss(theta):
        return float(np.mean((forward(theta, det, srcs, walks) - m_star) ** 2)) / scale ** 2

    theta = np.array([0.0, 0.0, np.log(4.0)]) if theta0 is None else theta0.copy()
    step = np.array([0.05, 0.05, 0.10])
    mt = np.zeros(3); vt = np.zeros(3); b1, b2, eps = 0.9, 0.999, 1e-8
    traj = [theta.copy()]; losses = [loss(theta)]
    cerr = [float(np.linalg.norm(theta[:2] - theta_true[:2]))]
    for t in range(1, iters + 1):
        grad = np.zeros(3)
        for k in range(3):
            tp = theta.copy(); tp[k] += step[k]
            tm = theta.copy(); tm[k] -= step[k]
            grad[k] = (loss(tp) - loss(tm)) / (2.0 * step[k])
        mt = b1 * mt + (1 - b1) * grad
        vt = b2 * vt + (1 - b2) * grad * grad
        theta = theta - lr * (mt / (1 - b1 ** t)) / (np.sqrt(vt / (1 - b2 ** t)) + eps)
        traj.append(theta.copy()); losses.append(loss(theta))
        cerr.append(float(np.linalg.norm(theta[:2] - theta_true[:2])))
    return theta, cerr[-1], losses, cerr, np.array(traj)


def main():
    srcs = [make_source(d) for d in DIRS]

    # --- (1) recovery demonstration: internal probes, 2% noise ----------------
    det = grid_detectors()
    theta_true = np.array([-1.2, 1.2, np.log(8.0)])     # hidden, 8x contrast
    theta, cerr, losses, cerr_curve, traj = recover(
        theta_true, det, srcs, noise=0.02, rng=np.random.default_rng(2),
        iters=45, walks=3500)
    print(f"recovery: true ({theta_true[0]:.2f},{theta_true[1]:.2f}) 8x  ->  "
          f"({theta[0]:.2f},{theta[1]:.2f}) {np.exp(theta[2]):.1f}x, "
          f"centre err {cerr/L*100:.1f}% of L")

    # --- (2) sensitivity: detectable signal vs inclusion depth ----------------
    # realistic DOT geometry, measurements on a near-boundary ring.  A fixed-
    # contrast inclusion at increasing depth; its measurement perturbation is the
    # Born signal, which decays as e^{-kappa * depth}.
    ring = ring_detectors()
    m0 = forward(np.array([0.0, 0.0, np.log(1e-6)]), ring, srcs, walks=4000)
    nm0 = np.linalg.norm(m0)
    radii = [3.0, 2.4, 1.8, 1.2, 0.6, 0.0]
    depth, signal = [], []
    for r in radii:
        m = forward(np.array([r, 0.0, np.log(8.0)]), ring, srcs, walks=4000)
        depth.append((0.85 * L - r) / ell_d)
        signal.append(float(np.linalg.norm(m - m0) / nm0))
    depth = np.array(depth); signal = np.array(signal)
    rate = float(-np.polyfit(depth, np.log(signal), 1)[0])      # decay per ell_d
    S0 = float(np.exp(np.polyval(np.polyfit(depth, np.log(signal), 1), 0.0)))

    # --- (3) resolution: max recoverable depth where signal meets the noise ----
    res_depth = {f"{int(n*100)}": float(np.log(S0 / n) / rate) for n in (0.01, 0.02, 0.05)}

    out = {
        "true": {"cx": float(theta_true[0]), "cy": float(theta_true[1]), "contrast": 8.0},
        "recovered": {"cx": float(theta[0]), "cy": float(theta[1]),
                      "contrast": float(np.exp(theta[2]))},
        "centre_err": float(cerr), "centre_err_pct_L": float(cerr / L * 100),
        "contrast_err_pct": float(abs(np.exp(theta[2]) - 8.0) / 8.0 * 100),
        "n_src": len(srcs), "n_det": int(det.shape[0]), "n_ring": int(ring.shape[0]),
        "sigma": SIG, "L": L, "ell_d": ell_d, "kappa": kappa,
        "losses": losses, "centre_err_curve": cerr_curve, "traj": traj.tolist(),
        "depth": depth.tolist(), "signal": signal.tolist(),
        "decay_rate": rate, "S0": S0, "res_depth": res_depth,
    }
    with open(os.path.join(HERE, "..", "results", "inverse.json"), "w") as f:
        json.dump(out, f, indent=2)

    # --- figure: (a) recovery, (b) sensitivity and resolution -----------------
    plt.rcParams.update({"font.family": "serif", "font.size": 9, "axes.grid": True,
                         "grid.alpha": 0.25, "legend.frameon": False})
    fig, ax = plt.subplots(1, 2, figsize=(7.2, 3.0))
    th = np.linspace(0, 2 * np.pi, 90)
    ax[0].plot(L * np.cos(th), L * np.sin(th), color="#333", lw=1.2)
    ax[0].scatter(det[:, 0], det[:, 1], s=7, color="#bbb", zorder=2, label="probes")
    ax[0].plot(theta_true[0] + SIG * np.cos(th), theta_true[1] + SIG * np.sin(th),
               color="#c0392b", lw=2.0, ls="--", label="true inclusion")
    ax[0].plot(theta[0] + SIG * np.cos(th), theta[1] + SIG * np.sin(th),
               color="#1b6ca8", lw=2.0, label="recovered")
    ax[0].plot(traj[:, 0], traj[:, 1], color="#e08a3c", lw=1.0, marker=".", ms=3,
               zorder=4, label="search path")
    ax[0].set_aspect("equal"); ax[0].set_xlim(-L - 0.6, L + 0.6)
    ax[0].set_ylim(-L - 0.6, L + 0.6); ax[0].set_xticks([]); ax[0].set_yticks([])
    ax[0].set_title("(a) recovered hidden inclusion", fontsize=9)
    ax[0].legend(fontsize=6.4, loc="lower left")

    dd = np.linspace(0, depth.max() * 1.25, 60)
    ax[1].semilogy(dd, S0 * np.exp(-rate * dd), color="#1b6ca8", lw=1.3,
                   label=rf"Born signal $\sim e^{{-{rate:.1f}\,\delta/\ell_d}}$")
    ax[1].semilogy(depth, signal, "o", color="#1b6ca8", ms=4.5)
    for n, st in zip((0.02, 0.05), ("--", ":")):
        ax[1].axhline(n, color="#888", ls=st, lw=0.9)
        dmax = np.log(S0 / n) / rate
        ax[1].plot([dmax], [n], "v", color="#c0392b", ms=6, zorder=5)
        ax[1].text(dmax, n * 1.35, f"{int(n*100)}% noise", fontsize=6,
                   color="#c0392b", ha="center")
    ax[1].set_xlabel(r"inclusion depth $\delta/\ell_d$")
    ax[1].set_ylabel("detectable signal / noise floor")
    ax[1].set_title("(b) sensitivity sets the recoverable depth", fontsize=9)
    ax[1].legend(fontsize=6.4, loc="upper right")
    fig.tight_layout()
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_inverse.pdf"))
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_inverse.png"), dpi=150)
    plt.close(fig)

    print(f"signal decays at {rate:.2f}/ell_d; recoverable depth "
          f"{res_depth['2']:.1f} ell_d at 2% noise, {res_depth['5']:.1f} at 5%")


if __name__ == "__main__":
    main()


==> anc/code/exp_optical.py <==
"""
exp_optical.py -- the dipole error as a boundary-hitting probability, and its
generalization to the optical (Agmon) distance.

Section 3 derives the homogeneous-slab error law E ~ e^{-2 tau} from the diffusion
image series.  This script gives the same law a second, probabilistic reading and
extends it to heterogeneous media.

The screened-Poisson equation phi'' - c(x) phi = -f is the Kolmogorov equation of
a Brownian motion killed at rate c (Feynman-Kac).  The flux the dipole wrongly
keeps is the flux the real slab loses through its far face, which is the
probability that a diffusing path reaches the far boundary before it is killed and
returns.  Let u(z) = P(reach the far face at depth T before being killed | start
at z), with a reflecting front face: it solves

    u'' - c(z) u = 0,   u'(0) = 0,   u(T) = 1.

Homogeneous c: u(0) = 1/cosh(tau), tau = sqrt(c) T, so the single-pass hitting
probability decays as e^{-tau} (the transmittance rate) and the round trip
u(0)^2 ~ e^{-2 tau} reproduces the reflectance-error law of Proposition 1.

For c = c(z) the hitting exponent is the optical distance tau_star = integral
sqrt(c) dz (an Agmon-type geodesic length), not the geometric thickness.  We
verify u(0) = sech(tau) to machine precision in the homogeneous case and that
-ln u(0) collapses onto tau_star, not onto T, across c(z) profiles.

Writes results/optical.json and figures/fig_optical.{pdf,png}.
"""

from __future__ import annotations

import json
import math
import os

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))


def hit_prob(T, cfun, N=6000):
    """u(0): probability a killed Brownian path reaches depth T (reflecting front),
    by solving u'' - c(z) u = 0, u'(0)=0, u(T)=1 (tridiagonal)."""
    z = np.linspace(0.0, T, N); h = z[1] - z[0]
    a = np.zeros(N); b = np.zeros(N); c = np.zeros(N); d = np.zeros(N)
    for i in range(N):
        if i == 0:
            b[i] = 1.0; c[i] = -1.0; d[i] = 0.0            # u'(0)=0
        elif i == N - 1:
            b[i] = 1.0; d[i] = 1.0                          # u(T)=1
        else:
            a[i] = 1.0 / h**2; c[i] = 1.0 / h**2
            b[i] = -2.0 / h**2 - cfun(z[i]); d[i] = 0.0
    for i in range(1, N):
        m = a[i] / b[i - 1]; b[i] -= m * c[i - 1]; d[i] -= m * d[i - 1]
    u = np.zeros(N); u[-1] = d[-1] / b[-1]
    for i in range(N - 2, -1, -1):
        u[i] = (d[i] - c[i] * u[i + 1]) / b[i]
    return float(u[0])


def tau_star(T, cfun, M=800):
    z = np.linspace(0.0, T, M)
    return float(np.trapezoid(np.sqrt(cfun(z)), z))


def main():
    const = lambda z: np.full_like(np.asarray(z, float), 1.0)

    # (a) homogeneous: u(0) vs the closed form sech(tau); single-pass and round-trip
    taus = np.linspace(0.4, 4.0, 16)
    u_num = np.array([hit_prob(t, const) for t in taus])     # c=1 -> tau = T
    u_cf = 1.0 / np.cosh(taus)
    max_err = float(np.max(np.abs(u_num - u_cf)))

    # (b) heterogeneous: -ln u(0) collapses on tau_star = int sqrt(c), not on T
    profs = {
        "uniform": lambda z: np.full_like(np.asarray(z, float), 1.0),
        "deepening": lambda z: 0.4 * (1.0 + 0.9 * np.asarray(z, float)),
        "skin": lambda z: 2.5 * np.exp(-0.6 * np.asarray(z, float)),
        "buried layer": lambda z: 0.6 + 2.0 * np.exp(-((np.asarray(z, float) - 1.2) ** 2) / 0.4),
    }
    pts = {}
    ts_all, tg_all, mlnu_all = [], [], []
    for name, cf in profs.items():
        ts, tg, mlnu = [], [], []
        for T in (0.8, 1.2, 1.6, 2.0, 2.4, 2.8):
            tstar = tau_star(T, cf)
            ts.append(tstar); tg.append(T * math.sqrt(cf(np.array([0.0]))[0]))
            mlnu.append(-math.log(hit_prob(T, cf)))
        pts[name] = {"tau_star": ts, "tau_geom": tg, "mln_u": mlnu}
        ts_all += ts; tg_all += tg; mlnu_all += mlnu
    ts_all = np.array(ts_all); tg_all = np.array(tg_all); mlnu_all = np.array(mlnu_all)
    corr_star = float(np.corrcoef(ts_all, mlnu_all)[0, 1])
    slope_star = float(np.polyfit(ts_all, mlnu_all, 1)[0])
    corr_geom = float(np.corrcoef(tg_all, mlnu_all)[0, 1])

    out = {"max_err_sech": max_err, "corr_star": corr_star, "slope_star": slope_star,
           "corr_geom": corr_geom, "taus": taus.tolist(),
           "u_num": u_num.tolist(), "profiles": pts}
    with open(os.path.join(HERE, "..", "results", "optical.json"), "w") as f:
        json.dump(out, f, indent=2)

    # --- figure ---
    plt.rcParams.update({"font.family": "serif", "font.size": 9, "axes.grid": True,
                         "grid.alpha": 0.25, "legend.frameon": False})
    fig, ax = plt.subplots(1, 2, figsize=(7.2, 2.8))
    tt = np.linspace(0.2, 4.2, 100)
    ax[0].semilogy(tt, 1.0 / np.cosh(tt), color="#2a9d5c", lw=1.4,
                   label=r"single pass $\mathrm{sech}\,\tau$")
    ax[0].semilogy(taus, u_num, "o", color="#2a9d5c", ms=3.5)
    ax[0].semilogy(tt, 1.0 / np.cosh(tt) ** 2, color="#1b6ca8", lw=1.4,
                   label=r"round trip $\mathrm{sech}^2\tau$ (dipole error)")
    ax[0].semilogy(tt, np.exp(-2 * tt), color="#1b6ca8", lw=0.8, ls="--",
                   label=r"$e^{-2\tau}$")
    ax[0].set_xlabel(r"optical thickness $\tau$")
    ax[0].set_ylabel("boundary-hitting probability")
    ax[0].set_title("(a) the error is a round trip", fontsize=9)
    ax[0].legend(fontsize=6.4, loc="lower left")

    cols = {"uniform": "#222", "deepening": "#1b6ca8", "skin": "#c0392b",
            "buried layer": "#e08a3c"}
    for name, p in pts.items():
        ax[1].plot(p["tau_geom"], p["mln_u"], "s", color=cols[name], ms=3, alpha=0.45)
        ax[1].plot(p["tau_star"], p["mln_u"], "o", color=cols[name], ms=4, label=name)
    xx = np.linspace(0, max(ts_all.max(), tg_all.max()), 10)
    ax[1].plot(xx, xx, color="#888", lw=0.8, ls=":")
    ax[1].set_xlabel(r"optical $\tau_\star=\int\!\sqrt{c}\,ds$ (o) vs geometric $T\sqrt{c_0}$ (sq)")
    ax[1].set_ylabel(r"$-\ln u(0)$")
    ax[1].set_title(rf"(b) collapse on optical distance ($\rho={corr_star:.2f}$)", fontsize=9)
    ax[1].legend(fontsize=6.0, loc="upper left")
    fig.tight_layout()
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_optical.pdf"))
    fig.savefig(os.path.join(HERE, "..", "figures", "fig_optical.png"), dpi=150)
    plt.close(fig)

    print(f"homogeneous: u(0)=sech(tau) to {max_err:.1e}")
    print(f"heterogeneous: -ln u(0) vs tau_star corr {corr_star:.3f} slope {slope_star:.2f}; "
          f"vs geometric T corr {corr_geom:.3f}")


if __name__ == "__main__":
    main()


==> anc/code/exp_render.py <==
"""
exp_render.py -- produce the rendered figures with the Metal renderer.

Outputs:
  figures/hero.png            a back-lit translucent jade ring (grid-free, ours)
  figures/gallery.png         a 2x2 montage of materials / shapes
  figures/cmp_ours.npy/.png   front-lit lens, true-SDF diffusion (ours)
  figures/cmp_dipole.npy/.png front-lit lens, tangent half-space (dipole)
  results/render.json         timings and the thin-rim / thick-centre over-glow
"""

from __future__ import annotations

import json
import os

import numpy as np
from PIL import Image

import render_lib as R

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "figures")
RES = os.path.join(HERE, "..", "results")

# art-tuned, physically-plausible materials (1/mm); colour from spectral sigma_a.
# roughness drives the dielectric coat (polished stone = low roughness).
MAT = {
    "marble": dict(sigma_a=[0.08, 0.10, 0.15], sigma_s=[2.4, 2.4, 2.4], g=0.0,
                   eta=1.5, roughness=0.22, detailStrength=0.10, detailFreq=2.6,
                   singleScatter=0.6),
    "jade":   dict(sigma_a=[0.50, 0.07, 0.60], sigma_s=[2.0, 2.4, 2.1], g=0.0,
                   eta=1.5, roughness=0.13, detailStrength=0.16, detailFreq=3.0,
                   singleScatter=1.0),
    "amber":  dict(sigma_a=[0.10, 0.28, 0.75], sigma_s=[2.2, 2.0, 1.8], g=0.3,
                   eta=1.55, roughness=0.08, detailStrength=0.13, detailFreq=3.4,
                   singleScatter=1.2),
    "coral":  dict(sigma_a=[0.12, 0.45, 0.65], sigma_s=[2.4, 2.0, 1.9], g=0.0,
                   eta=1.4, roughness=0.32, detailStrength=0.32, detailFreq=4.2,
                   singleScatter=0.8),
}
# environment / coat defaults shared by the beauty renders
ENV = dict(envIntensity=1.2, ambientSSS=0.6, specStrength=1.0)


def render(cfg, mat=None):
    c = dict(cfg)
    if mat:
        c.update(MAT[mat])
    return R.run_render(c)


def main():
    os.makedirs(FIG, exist_ok=True)
    meta_all = {"device": None, "renders": {}}

    common = dict(up=[0, 1, 0], maxSteps=256, center=[0, 0, 0], **ENV)

    # ---------------- hero: back-lit jade ring ----------------
    hero = dict(common, width=720, height=720, eye=[0, 0.4, 22], target=[0, 0, 0],
                fov=36, lightDir=[-0.35, 0.4, -0.88], lightE=[8, 8, 8], ambient=0.05,
                bg=[0.008, 0.01, 0.018], groundOn=1, groundAlbedo=0.5, groundY=-5.0,
                walks=512, sceneId=1, method=0, sceneParams=[3.4, 1.05, 0, 0], seed=5)
    img, m = render(hero, "jade")
    meta_all["device"] = m["device"]
    meta_all["renders"]["hero"] = {"seconds": m["seconds"], "walks": m["walks"],
                                   "res": [m["width"], m["height"]]}
    R.save_png(R.tonemap(img, bloom=0.55, bloom_sigma=6, bloom_thresh=0.5),
               os.path.join(FIG, "hero.png"))
    print(f"hero      {m['seconds']:.2f}s")

    # ---------------- gallery: 2x2 ----------------
    gcfg = dict(common, width=340, height=340, fov=34, walks=288, groundOn=1,
                groundAlbedo=0.5, groundY=-5.0, bg=[0.01, 0.012, 0.02])
    panels = []
    specs = [
        ("marble", dict(eye=[0, 0.5, 24], lightDir=[-0.5, 0.55, 0.6], lightE=[5, 5, 5],
                        ambient=0.18, sceneId=0, method=0, sceneParams=[6, 0, 0, 0], seed=2), 0.0),
        ("jade",   dict(eye=[0, 0.3, 22], lightDir=[-0.4, 0.4, -0.85], lightE=[8, 8, 8],
                        ambient=0.05, sceneId=1, method=0, sceneParams=[3.4, 1.05, 0, 0], seed=5), 0.5),
        ("amber",  dict(eye=[0, 0.2, 22], lightDir=[0.15, 0.25, -1.0], lightE=[13, 13, 13],
                        ambient=0.06, sceneId=2, method=0, sceneParams=[6.5, 5.0, 0, 0], seed=11), 0.65),
        ("coral",  dict(eye=[0, 0.5, 24], lightDir=[-0.55, 0.5, 0.55], lightE=[6, 6, 6],
                        ambient=0.16, sceneId=0, method=0, sceneParams=[6, 0, 0, 0], seed=8), 0.25),
    ]
    for mat, extra, bl in specs:
        img, m = render(dict(gcfg, **extra), mat)
        u8 = R.tonemap(img, bloom=bl, bloom_sigma=5, bloom_thresh=0.5)
        panels.append(u8)
        meta_all["renders"][f"gallery_{mat}"] = {"seconds": m["seconds"]}
        print(f"gallery {mat:7s} {m['seconds']:.2f}s")
    H, W, _ = panels[0].shape
    pad = 6
    canvas = np.full((2 * H + 3 * pad, 2 * W + 3 * pad, 3), 255, np.uint8)
    for i, p in enumerate(panels):
        r, c = divmod(i, 2)
        y = pad + r * (H + pad); x = pad + c * (W + pad)
        canvas[y:y + H, x:x + W] = p
    Image.fromarray(canvas).save(os.path.join(FIG, "gallery.png"))

    # ---------------- comparison: ours vs dipole (front-lit lens) ----------------
    # diffuse-only (specular off) so the comparison isolates subsurface transport
    base = dict(common, width=460, height=460, eye=[0, 0, 22], target=[0, 0, 0],
                fov=36, ambient=0.0, bg=[0, 0, 0], groundOn=0, groundY=-9,
                walks=2400, sceneId=2, sceneParams=[6.5, 5.0, 0, 0], specular=0.0,
                envIntensity=0.0, ambientSSS=0.0, specStrength=0.0,
                lightDir=[0.35, 0.45, 0.82], lightE=[5, 5, 5], seed=9)
    base.update(MAT["amber"])
    # pure subsurface comparison: no coat, env, texture or single scattering
    base.update(dict(detailStrength=0.0, singleScatter=0.0))
    img_o, mo = render(dict(base, method=0))
    img_d, md = render(dict(base, method=1))
    np.save(os.path.join(FIG, "cmp_ours.npy"), img_o.astype(np.float32))
    np.save(os.path.join(FIG, "cmp_dipole.npy"), img_d.astype(np.float32))
    # shared exposure so the two are directly comparable
    lum = img_o @ np.array([0.2126, 0.7152, 0.0722])
    expo = 0.85 / max(np.percentile(lum[lum > 0], 99.5), 1e-8)
    R.save_png(R.tonemap(img_o, exposure=expo), os.path.join(FIG, "cmp_ours.png"))
    R.save_png(R.tonemap(img_d, exposure=expo), os.path.join(FIG, "cmp_dipole.png"))

    lo = img_o @ np.array([0.2126, 0.7152, 0.0722])
    ld = img_d @ np.array([0.2126, 0.7152, 0.0722])
    msk = lo > 1e-4
    cy = lo.shape[0] // 2
    row_o, row_d = lo[cy], ld[cy]
    xs = np.where(row_o > 1e-4)[0]
    cxs = xs[len(xs) // 2]; redge = xs[int(len(xs) * 0.95)]
    meta_all["renders"]["compare"] = {
        "seconds_ours": mo["seconds"], "seconds_dipole": md["seconds"],
        "mean_ratio_dipole_over_ours": float(ld[msk].mean() / lo[msk].mean()),
        "center_ratio": float(row_d[cxs] / row_o[cxs]),
        "rim_ratio": float(row_d[redge] / max(row_o[redge], 1e-6)),
    }
    print(f"compare ours {mo['seconds']:.2f}s dipole {md['seconds']:.2f}s "
          f"rim over-glow {meta_all['renders']['compare']['rim_ratio']:.2f}x")

    with open(os.path.join(RES, "render.json"), "w") as fh:
        json.dump(meta_all, fh, indent=2)


if __name__ == "__main__":
    main()


==> anc/code/exp_validation.py <==
"""
exp_validation.py -- correctness, convergence and throughput of the estimator.

Runs the Metal Walk-on-Spheres solver against the closed-form references
(uniform-source screened-Poisson ball; the GPU 'validate' command) and against
the CPU reference (code/wos_cpu.py), then measures the Monte Carlo convergence
rate and the GPU walk throughput.  Writes results/validation.json.
"""

from __future__ import annotations

import json
import subprocess
import os

import numpy as np

import physics
from wos_cpu import solve_wos, solve_wos_var

HERE = os.path.dirname(os.path.abspath(__file__))
SSS = os.path.join(HERE, "sss")


def gpu_validate(L, c, f0, eps, walks, seed, rhos):
    cmd = [SSS, "validate", f"{L}", f"{c}", f"{f0}", f"{eps}", f"{walks}",
           f"{seed}"] + [f"{r}" for r in rhos]
    out = subprocess.run(cmd, capture_output=True, text=True, check=True)
    return json.loads(out.stdout)


def main():
    mp = physics.PRESETS["whicmy"]
    c = mp.c
    ell = mp.ell_d
    L = 1.5 * ell
    f0 = 1.0
    eps = 1e-3 * L
    rhos = [0.0, 0.4 * ell, 0.8 * ell, 1.2 * ell]
    truth = physics.analytic_ball_phi(np.array(rhos), L, c, f0)

    results = {"device": None, "medium": "whicmy", "L": L, "c": c, "ell_d": ell,
               "rho": rhos, "analytic": list(map(float, truth))}

    # --- GPU accuracy at high sample count ---
    g = gpu_validate(L, c, f0, eps, 400000, 2024, rhos)
    results["device"] = g["device"]
    gpu_phi = np.array(g["phi"])
    results["gpu_phi"] = list(map(float, gpu_phi))
    results["gpu_stderr"] = g["stderr"]
    results["gpu_rel_err"] = list(map(
        float, np.abs(gpu_phi - truth) / np.maximum(np.abs(truth), 1e-12)))
    results["gpu_max_rel_err"] = float(np.max(results["gpu_rel_err"]))

    # --- CPU reference at high sample count (portability: reproduce w/o a GPU) ---
    sdf_ball = lambda p: np.linalg.norm(p, axis=1) - L
    f_const = lambda p: np.full(p.shape[0], f0)
    pts = np.zeros((len(rhos), 3)); pts[:, 0] = rhos
    cpu = solve_wos(pts, sdf_ball, c=c, f=f_const, g=None, n_walks=200000,
                    eps_shell=eps, rng=np.random.default_rng(7))
    results["cpu_phi"] = list(map(float, cpu.phi))
    results["cpu_rel_err"] = list(map(
        float, np.abs(cpu.phi - truth) / np.maximum(np.abs(truth), 1e-12)))
    results["cpu_gpu_agree"] = float(np.max(np.abs(cpu.phi - gpu_phi) /
                                            np.maximum(np.abs(truth), 1e-12)))

    # --- convergence: RMS relative error vs number of walks (expect ~N^-1/2) ---
    Ns = [250, 1000, 4000, 16000, 64000, 256000]
    rmse = []
    for N in Ns:
        gg = gpu_validate(L, c, f0, eps, N, 99, rhos)
        ph = np.array(gg["phi"])
        rel = np.abs(ph - truth) / np.maximum(np.abs(truth), 1e-12)
        rmse.append(float(np.sqrt(np.mean(rel ** 2))))
    results["conv_N"] = Ns
    results["conv_rmse"] = rmse
    # fit slope on log-log (expect about -0.5)
    slope = float(np.polyfit(np.log(Ns), np.log(rmse), 1)[0])
    results["conv_slope"] = slope

    # --- throughput: large dispatch, walks/sec ---
    big = gpu_validate(L, c, f0, eps, 2000000, 5, rhos)
    results["throughput_walks_per_sec"] = float(big["walks_per_sec"])
    results["throughput_seconds"] = float(big["seconds"])

    # --- heterogeneous (variable-coefficient) estimator vs manufactured soln ---
    # phi(rho)=L2-rho^2 solves lap(phi)-c(rho)phi=-f, c(rho)=c0(1+a rho^2/L^2).
    Lh, c0h, ah = 1.0, 4.0, 1.0
    sdfh = lambda p: np.linalg.norm(p, axis=1) - Lh
    cf = lambda p: c0h * (1.0 + ah * np.sum(p * p, axis=1) / Lh ** 2)
    ff = lambda p: cf(p) * (Lh ** 2 - np.sum(p * p, axis=1)) + 6.0
    cbf = lambda xc, R: c0h * (1.0 + ah * (np.minimum(
        np.linalg.norm(xc, axis=1) + R, Lh) / Lh) ** 2)
    rh = np.array([0.0, 0.3, 0.6, 0.85]) * Lh
    ph = np.zeros((rh.size, 3)); ph[:, 0] = rh
    th = Lh ** 2 - rh ** 2
    rv = solve_wos_var(ph, sdfh, cf, c0h * (1 + ah), ff, c_bar_func=cbf,
                       n_walks=400000, eps_shell=1e-3, rng=np.random.default_rng(3))
    het_rel = np.abs(rv.phi - th) / np.maximum(np.abs(th), 1e-12)
    results["het_max_rel_err"] = float(np.max(het_rel))
    results["het_c_ratio"] = 1.0 + ah

    with open(os.path.join(HERE, "..", "results", "validation.json"), "w") as fh:
        json.dump(results, fh, indent=2)

    print(f"device                : {results['device']}")
    print(f"GPU max rel err (ball): {results['gpu_max_rel_err']:.3%}")
    print(f"CPU/GPU agreement     : {results['cpu_gpu_agree']:.3%}")
    print(f"convergence slope     : {slope:.3f}  (ideal -0.5)")
    print(f"throughput            : {results['throughput_walks_per_sec']:.3e} walks/s")
    print(f"heterogeneous max err : {results['het_max_rel_err']:.3%} "
          f"(c varies {results['het_c_ratio']:.0f}x)")
    print("conv (N, rmse):")
    for N, e in zip(Ns, rmse):
        print(f"   {N:>8d}  {e:.4e}")


if __name__ == "__main__":
    main()


==> anc/code/gen_tables.py <==
"""
gen_tables.py -- emit numbers.tex (in-text macros) and the LaTeX tables from the
results JSON files, so every number in the paper is traceable to a run.
"""

from __future__ import annotations

import json
import os

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
RES = os.path.join(HERE, "..", "results")
PAP = os.path.join(HERE, "..", "paper")


def load(n):
    with open(os.path.join(RES, n)) as f:
        return json.load(f)


def interp_err(taus, d, tau_q):
    return float(np.interp(tau_q, np.array(taus), np.array(d["albedo_rel_err"])))


def main():
    os.makedirs(PAP, exist_ok=True)
    disc = load("discovery.json")
    val = load("validation.json")
    bru = load("brute.json")
    ren = load("render.json")
    het = load("hetero.json")
    inv = load("inverse.json")
    cert = load("certificate.json")
    gt = load("groundtruth.json")
    curv = load("curvature.json")
    opt = load("optical.json")
    gsw = load("geomsweep.json")
    hst = load("hetero_stress.json")

    m = disc["media"]
    marble = m["marble"]
    whicmy = m["whicmy"]

    # single-scatter closed form vs brute single-scatter profile (shape correlation)
    import physics
    r_mm = np.array(bru["bin_ctr"]); mp_w = physics.PRESETS["whicmy"]
    r1 = physics.single_scatter_bssrdf(r_mm, mp_w)
    near = r_mm < 3.0 * bru["ell_d"]
    s_ref = np.array(bru["profiles"]["1.0"]["single"])
    single_corr = float(np.corrcoef(s_ref[near], r1[near])[0, 1])

    # brute headline numbers
    taus_b = np.array(bru["taus"])
    R_brute = np.array(bru["R_brute"])
    R_closed = np.array(bru.get("R_closed", bru.get("R_multi")))
    R_dip = bru["R_dipole"]
    i_thin = 0                                   # tau = 0.25
    tau_thin = taus_b[i_thin]
    brute_thin_drop = (1.0 - bru["ratio_brute"][i_thin]) * 100.0
    dip_over_thin = (R_dip / R_brute[i_thin] - 1.0) * 100.0
    thick_agree = abs(R_brute[-1] - R_dip) / R_dip * 100.0
    refl_def_brute = 1.0 - R_brute / R_brute[-1]
    refl_def_closed = 1.0 - R_closed / R_closed[-1]
    refl_band = (taus_b >= 0.6) & (taus_b <= 3.0) & (refl_def_brute > 0)
    refl_rate_brute = -np.polyfit(taus_b[refl_band], np.log(refl_def_brute[refl_band]), 1)[0]
    refl_rate_closed = -np.polyfit(taus_b[refl_band], np.log(refl_def_closed[refl_band]), 1)[0]
    refl_agree = np.mean(
        np.abs(refl_def_closed[refl_band] - refl_def_brute[refl_band]) / refl_def_brute[refl_band]
    ) * 100.0

    cmp = ren["renders"]["compare"]
    hero = ren["renders"]["hero"]
    gt_summary = gt.get("summary", {})
    gt_mean_raw = gt_summary.get("mean_raw", {})
    gt_mean_tone = gt_summary.get("mean_tone_l1", {})
    gt_wins = gt_summary.get("wins_raw", {})

    macros = {
        "Device": val["device"],
        "MaxRelErr": f"{val['gpu_max_rel_err']*100:.2f}",
        "ConvSlope": f"{val['conv_slope']:.2f}",
        "Throughput": f"{val['throughput_walks_per_sec']/1e8:.1f}",
        "CpuGpuAgree": f"{val['cpu_gpu_agree']*100:.1f}",
        # discovery (marble representative + cross-media range)
        "ErrQuarter": f"{interp_err(disc["taus"], marble, 0.25)*100:.0f}",
        "ErrHalf": f"{interp_err(disc["taus"], marble, 0.5)*100:.0f}",
        "ErrOne": f"{interp_err(disc["taus"], marble, 1.0)*100:.1f}",
        "TauTen": f"{marble['tau_at_10pct']:.1f}",
        "TauOne": f"{marble['tau_at_01pct']:.1f}",
        "TauTenLo": f"{min(d['tau_at_10pct'] for d in m.values()):.1f}",
        "TauTenHi": f"{max(d['tau_at_10pct'] for d in m.values()):.1f}",
        "TauOneLo": f"{min(d['tau_at_01pct'] for d in m.values()):.1f}",
        "TauOneHi": f"{max(d['tau_at_01pct'] for d in m.values()):.1f}",
        # brute corroboration
        "TauThin": f"{tau_thin:.2f}",
        "BruteThinDrop": f"{brute_thin_drop:.0f}",
        "DipOverThin": f"{dip_over_thin:.0f}",
        "ThickAgree": f"{thick_agree:.1f}",
        "RbruteThick": f"{R_brute[-1]:.3f}",
        "Rdipole": f"{R_dip:.3f}",
        "ReflAgree": f"{refl_agree:.0f}",
        "ReflRateBrute": f"{refl_rate_brute:.2f}",
        "ReflRateClosed": f"{refl_rate_closed:.2f}",
        "TrAgree": f"{bru.get('tr_agree_pct', 0):.0f}",
        "TrRateBrute": f"{bru.get('tr_rate_brute', 0):.2f}",
        "OptSech": (lambda m, e: f"{m:.0f}\\times10^{{{e}}}")(
            *(lambda s: (float(s.split('e')[0]), int(s.split('e')[1])))(f"{opt['max_err_sech']:.0e}")),
        "OptCorr": f"{opt['corr_star']:.2f}",
        "OptCorrGeom": f"{opt['corr_geom']:.2f}",
        # render comparison
        "RimOverGlow": f"{cmp['rim_ratio']:.2f}",
        "CenterRatio": f"{cmp['center_ratio']:.2f}",
        "RimOverGlowPct": f"{(cmp['rim_ratio']-1)*100:.0f}",
        # single scattering decomposition
        "SingleNear": f"{bru.get('single_near_frac', 0)*100:.0f}",
        "SingleTotal": f"{bru.get('single_total_frac', 0)*100:.0f}",
        "SingleFar": f"{bru.get('single_far_frac', 0)*100:.1f}",
        "SingleCorr": f"{single_corr:.3f}",
        # inverse recovery
        "InvCentreErr": f"{inv['centre_err_pct_L']:.1f}",
        "InvContrastErr": f"{inv['contrast_err_pct']:.0f}",
        "InvSrc": f"{inv['n_src']}",
        "InvDet": f"{inv['n_det']}",
        "InvContrastTrue": f"{inv['true']['contrast']:.0f}",
        "InvDecay": f"{inv.get('decay_rate', 0):.1f}",
        "InvResTwo": f"{inv.get('res_depth', {}).get('2', 0):.1f}",
        "InvResFive": f"{inv.get('res_depth', {}).get('5', 0):.1f}",
        # error certificate
        "CertRho": f"{cert['spearman']:.2f}",
        "CertDipErr": f"{cert['err_dipole_mean']*100:.0f}",
        "CertDipWC": f"{cert['p95_dipole']*100:.0f}",
        "CertCorrErr": f"{cert['err_corr_mean']*100:.0f}",
        "CertCorrWC": f"{cert['corr_p95']*100:.0f}",
        "CertOpFrac": f"{cert['op_frac_gridfree']*100:.0f}",
        "CertOpErr": f"{cert['op_err_mean']*100:.0f}",
        "CertOpTol": f"{cert['op_tol']*100:.0f}",
        "CertStressShapes": f"{cert.get('stress_n', 0)}",
        "CertStressRho": f"{cert.get('stress_spearman_mean', 0):.2f}",
        "CertStressDipErr": f"{cert.get('stress_dipole_mean', 0)*100:.0f}",
        "CertStressCorrErr": f"{cert.get('stress_corr_mean', 0)*100:.0f}",
        # path-traced ground-truth image comparison
        "GtCases": f"{gt_summary.get('n_cases', 1)}",
        "GtErrOurs": f"{gt['err_ours_mean']*100:.0f}",
        "GtErrDip": f"{gt['err_dipole_mean']*100:.0f}",
        "GtErrCorr": f"{gt.get('err_corrected_mean', 0)*100:.0f}",
        "GtMeanOurs": f"{gt_mean_raw.get('ours', gt['err_ours_mean'])*100:.0f}",
        "GtMeanDip": f"{gt_mean_raw.get('dipole', gt['err_dipole_mean'])*100:.0f}",
        "GtMeanCorr": f"{gt_mean_raw.get('corrected', gt.get('err_corrected_mean', 0))*100:.0f}",
        "GtToneOurs": f"{gt_mean_tone.get('ours', gt.get('tone_ours', 0)):.3f}",
        "GtToneDip": f"{gt_mean_tone.get('dipole', gt.get('tone_dipole', 0)):.3f}",
        "GtToneCorr": f"{gt_mean_tone.get('corrected', gt.get('tone_corrected', 0)):.3f}",
        "GtToneHybrid": f"{gt_mean_tone.get('hybrid', 0):.3f}",
        "GtMeanHybrid": f"{gt_mean_raw.get('hybrid', 0)*100:.0f}",
        "GtWinOurs": f"{gt_wins.get('ours', 0)}",
        "GtWinDip": f"{gt_wins.get('dipole', 0)}",
        "GtWinCorr": f"{gt_wins.get('corrected', 0)}",
        "GtThickOurs": f"{gt['err_ours_thick']*100:.0f}",
        "GtThickDip": f"{gt['err_dipole_thick']*100:.0f}",
        "GtReduce": f"{gt['reduce_pct']:.0f}",
        "GtThickX": f"{gt['reduce_thick_x']:.1f}",
        "GtSpp": f"{gt['spp_ref']//1000}",
        "GtBounce": f"{gt['maxbounce']}",
        "GtPtSec": f"{gt['t_pt']:.1f}",
        "GtOursSec": f"{gt['t_ours']:.1f}",
        # curvature: the second geometric axis (sphere albedo over the flat value)
        "CurvOne": f"{(curv['albedo']['1.0']/curv['R_flat']-1)*100:.0f}",
        "CurvHalf": f"{(curv['albedo']['0.5']/curv['R_flat']-1)*100:.0f}",
        "CurvArcOne": f"{curv['mean_arc']['1.0']:.2f}",
        "GswShapes": f"{gsw['n_shapes']}",
        "GswFitTau": f"{gsw['R2_tau']:.2f}",
        "GswFitCurv": f"{gsw['R2_tau_curv']:.2f}",
        "GswCoefCurv": f"{gsw['coef_curv']:+.1f}",
        # scope: heterogeneity variance vs contrast, and non-exact SDF cost
        "HstNoiseMin": f"{hst['noise_at_min']*100:.0f}",
        "HstNoiseMax": f"{hst['noise_at_max_global']*100:.0f}",
        "HstRatioMax": f"{int(hst['ratios'][-1])}",
        "HstExpG": f"{hst['exp_global']:.1f}",
        "HstSdfExp": f"{hst['sdf_cost_exp']:.1f}",
        # heterogeneous media
        "HetErr": f"{val.get('het_max_rel_err', 0)*100:.2f}",
        "HetCRatio": f"{val.get('het_c_ratio', 2):.0f}",
        "ShadowDrop": f"{het['shadow_drop_pct']:.0f}",
        "HeroRes": f"{hero['res'][0]}",
        "HeroSec": f"{hero['seconds']:.2f}",
        "HeroWalks": f"{hero['walks']}",
        "NMedia": f"{len(m)}",
    }

    # main.tex pre-defines defaults with \providecommand; override with \renewcommand
    with open(os.path.join(PAP, "numbers.tex"), "w") as f:
        for k, v in macros.items():
            f.write(f"\\renewcommand{{\\R{k}}}{{{v}}}\n")

    # --- media table ---
    rows = []
    order = ["marble", "skin", "jade", "whicmy"]
    label = {"marble": "Marble", "skin": "Skin", "jade": "Jade",
             "whicmy": "Dense dye"}
    for name in order:
        d = m[name]
        e05 = interp_err(disc["taus"], d, 0.5) * 100
        e025 = interp_err(disc["taus"], d, 0.25) * 100
        rows.append(f"{label[name]} & {d['alpha_p']:.4f} & {d['ell_d']:.2f} & "
                    f"{e025:.0f}\\% & {e05:.0f}\\% & {d['tau_at_10pct']:.2f} & "
                    f"{d['tau_at_01pct']:.2f} \\\\")
    table = (
        "\\begin{tabular}{lcccccc}\n\\toprule\n"
        "Medium & $\\alpha'$ & $\\ell_d$ (mm) & "
        "err@$\\tau{=}0.25$ & err@$\\tau{=}0.5$ & "
        "$\\tau_{10\\%}$ & $\\tau_{1\\%}$ \\\\\n\\midrule\n"
        + "\n".join(rows) +
        "\n\\bottomrule\n\\end{tabular}\n"
    )
    with open(os.path.join(PAP, "table_media.tex"), "w") as f:
        f.write(table)

    print("wrote numbers.tex and table_media.tex")
    for k, v in macros.items():
        print(f"  \\R{k} = {v}")


if __name__ == "__main__":
    main()


==> anc/code/make_figures.py <==
"""
make_figures.py -- build the analysis figures from the results JSON files and the
rendered buffers.  Produces vector PDFs (plots) and the comparison panel.
"""

from __future__ import annotations

import json
import os

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import physics

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "figures")
RES = os.path.join(HERE, "..", "results")

plt.rcParams.update({
    "font.family": "serif", "font.size": 9, "axes.linewidth": 0.7,
    "mathtext.fontset": "cm", "axes.grid": True, "grid.alpha": 0.25,
    "grid.linewidth": 0.5, "legend.frameon": False, "figure.dpi": 150,
})
C = {"ours": "#1b6ca8", "dipole": "#c0392b", "brute": "#222222",
     "multi": "#1b6ca8", "ref": "#888888"}


def load(name):
    with open(os.path.join(RES, name)) as f:
        return json.load(f)


def fig_discovery():
    d = load("discovery.json")
    b = load("brute.json")
    taus = np.array(d["taus"])
    fig, ax = plt.subplots(1, 2, figsize=(7.2, 2.8))
    media_label = {"marble": "marble", "skin": "skin", "jade": "jade", "whicmy": "dense dye"}

    # (a) dipole albedo error vs tau on a log-y, linear-tau axis: the curves are
    # parallel straight lines of slope -2 (Proposition: error ~ C e^{-2 tau})
    for name, dd in d["media"].items():
        ax[0].plot(taus, 100 * np.array(dd["albedo_rel_err"]),
                   lw=1.4, label=f"{media_label.get(name, name)} ($\\alpha'$={dd['alpha_p']:.3f})")
    tg = np.linspace(0.3, 4.5, 100)
    _, lead, Cm = physics.error_law(physics.PRESETS["marble"], tg)
    ax[0].plot(tg, 100 * lead, color="k", ls="--", lw=1.0,
               label=r"$C\,e^{-2\tau}$ (rate 2)")
    ax[0].axhline(10, color=C["ref"], ls=":", lw=0.8)
    ax[0].axhline(1, color=C["ref"], ls=":", lw=0.8)
    ax[0].set_yscale("log"); ax[0].set_xlim(0.2, 4.5); ax[0].set_ylim(3e-2, 1e2)
    ax[0].set_xlabel(r"optical thickness $\tau = T/\ell_d$")
    ax[0].set_ylabel("dipole albedo error (%)")
    ax[0].set_title("(a) common rate in $\\tau$", fontsize=9)
    ax[0].legend(fontsize=6.3, loc="upper right")
    ax[0].text(3.5, 13, "10%", fontsize=6, color=C["ref"])
    ax[0].text(3.5, 1.2, "1%", fontsize=6, color=C["ref"])

    # (b) the slab's two fluxes vs tau, each closed form (lines) validated by
    # brute-force transport (markers): reflectance R(tau) (Prop 1) falls, the
    # companion transmittance Tr(tau) (Prop 2) decays at the single-pass rate.
    # The dipole predicts a constant R and no transmission at all.
    tb = np.array(b["taus"]); sel = tb <= 4.2
    Rdip = b["R_dipole"]
    ax[1].plot(tb[sel], np.array(b["R_closed"])[sel], color=C["multi"], lw=1.5,
               label=r"reflectance $R(\tau)$")
    ax[1].plot(tb[sel], np.array(b["R_brute"])[sel], "o", color=C["multi"], ms=3.5)
    ax[1].plot(tb[sel], np.array(b["Tr_closed"])[sel], color="#2a9d5c", lw=1.5,
               label=r"transmittance $\mathrm{Tr}(\tau)$")
    ax[1].plot(tb[sel], np.array(b["Tr_brute"])[sel], "s", color="#2a9d5c", ms=3.5)
    ax[1].axhline(Rdip, color=C["dipole"], ls="--", lw=1.3, label="dipole (flat $R$, no $\\mathrm{Tr}$)")
    ax[1].axhline(0.0, color=C["dipole"], ls=":", lw=1.0)
    ax[1].plot([], [], "ko", ms=3.5, label="brute-force transport")
    ax[1].set_xlim(0.2, 4.2); ax[1].set_ylim(0, 0.75)
    ax[1].set_xlabel(r"optical thickness $\tau = T/\ell_d$")
    ax[1].set_ylabel("fraction of incident light")
    ax[1].set_title("(b) the dipole sees neither flux", fontsize=9)
    ax[1].legend(fontsize=6.0, loc="upper right")
    fig.tight_layout()
    fig.savefig(os.path.join(FIG, "fig_discovery.pdf"))
    fig.savefig(os.path.join(FIG, "fig_discovery.png"), dpi=150)
    plt.close(fig)


def fig_validation():
    v = load("validation.json")
    fig, ax = plt.subplots(1, 2, figsize=(7.2, 2.8))

    # (a) convergence
    N = np.array(v["conv_N"]); rmse = np.array(v["conv_rmse"])
    ax[0].loglog(N, rmse, "o-", color=C["ours"], lw=1.4, ms=4, label="WoS (GPU)")
    ref = rmse[0] * np.sqrt(N[0] / N)
    ax[0].loglog(N, ref, ls="--", color=C["ref"], lw=1.0,
                 label=r"$\mathcal{O}(N^{-1/2})$")
    ax[0].set_xlabel("walks per evaluation $N$")
    ax[0].set_ylabel("RMS relative error")
    ax[0].set_title(f"(a) Monte Carlo convergence (slope {v['conv_slope']:.2f})",
                    fontsize=9)
    ax[0].legend(fontsize=7)
    ax[0].text(0.04, 0.06,
               f"{v['throughput_walks_per_sec']:.1e} walks/s\n{v['device']}",
               transform=ax[0].transAxes, fontsize=6.5, va="bottom")

    # (b) WoS vs closed form (screened-Poisson ball)
    mp = physics.PRESETS["whicmy"]
    L, c = v["L"], v["c"]
    rr = np.linspace(0, L * 0.999, 200)
    ax[1].plot(np.array(rr) / mp.ell_d, physics.analytic_ball_phi(rr, L, c, 1.0),
               color=C["ref"], lw=1.4, label="closed form")
    rho = np.array(v["rho"]) / mp.ell_d
    ax[1].errorbar(rho, v["gpu_phi"], yerr=np.array(v["gpu_stderr"]) * 3,
                   fmt="o", color=C["ours"], ms=4, capsize=2, label="WoS (GPU)")
    ax[1].set_xlabel(r"radius $\rho/\ell_d$")
    ax[1].set_ylabel(r"fluence $\phi$")
    ax[1].set_title(f"(b) exact match (max err {v['gpu_max_rel_err']*100:.2f}%)",
                    fontsize=9)
    ax[1].legend(fontsize=7)
    fig.tight_layout()
    fig.savefig(os.path.join(FIG, "fig_validation.pdf"))
    fig.savefig(os.path.join(FIG, "fig_validation.png"), dpi=150)
    plt.close(fig)


def fig_profiles():
    b = load("brute.json")
    r_mm = np.array(b["bin_ctr"])
    r = r_mm / b["ell_d"]
    mp = physics.PRESETS["whicmy"]
    r1_closed = physics.single_scatter_bssrdf(r_mm, mp)   # derived single-scatter BSSRDF
    keys = sorted(b["profiles"].keys(), key=float)
    fig, ax = plt.subplots(1, len(keys), figsize=(7.2, 2.5), sharey=True)

    def fd(Rd):                                  # flux density 2*pi*r*R_d (no renorm)
        return 2.0 * np.pi * r * np.asarray(Rd)

    for i, k in enumerate(keys):
        p = b["profiles"][k]
        fd_total = fd(p["brute"])
        fd_mult = fd(p["mult"])
        fd_single = fd(p["single"])
        fd_multi = fd(p["multi"])
        # scale the diffusion (multipole) to the multiple-scattering fraction so it
        # overlays the brute multiple-scatter component
        sc = np.trapezoid(fd_mult, r) / max(np.trapezoid(fd_multi, r), 1e-30)
        fd_multi = fd_multi * sc
        ax[i].fill_between(r, 0, fd_single, color="#e08a3c", alpha=0.5,
                           label="single scatter (brute)")
        # derived single-scatter BSSRDF, scaled to the brute single-scatter mass
        fd_r1 = fd(r1_closed)
        ssc = np.trapezoid(fd_single, r) / max(np.trapezoid(fd_r1, r), 1e-30)
        ax[i].plot(r, fd_r1 * ssc, color="#b5651d", lw=1.3, ls="--",
                   label="single scatter (closed form)")
        ax[i].plot(r[1::2], fd_mult[1::2], color=C["brute"], lw=0.0, marker="o",
                   ms=2.4, label="brute multiple")
        ax[i].plot(r, fd_multi, color=C["multi"], lw=1.6, label="diffusion (ours)")
        ax[i].set_xlim(0, 6); ax[i].set_ylim(0, 8.5)
        ax[i].set_title(rf"$\tau={float(k):g}$", fontsize=9)
        ax[i].set_xlabel(r"$r/\ell_d$")
        if i == 0:
            ax[i].set_ylabel(r"exit-radius density $2\pi r\,R_d$")
            ax[i].legend(fontsize=6.2)
    fig.suptitle("Single scattering: a near-field term, derived in closed form "
                 "(dashed) and confirmed by brute force (shaded)", fontsize=9)
    fig.tight_layout(rect=[0, 0, 1, 0.96])
    fig.savefig(os.path.join(FIG, "fig_profiles.pdf"))
    fig.savefig(os.path.join(FIG, "fig_profiles.png"), dpi=150)
    plt.close(fig)


def fig_compare():
    o = np.load(os.path.join(FIG, "cmp_ours.npy")).astype(np.float64)
    d = np.load(os.path.join(FIG, "cmp_dipole.npy")).astype(np.float64)
    r = load("render.json")["renders"]["compare"]
    lo = o @ np.array([0.2126, 0.7152, 0.0722])
    ld = d @ np.array([0.2126, 0.7152, 0.0722])
    msk = lo > 1e-4
    expo = 0.55 / max(np.percentile(lo[msk], 99.5), 1e-8)

    def tm(img):
        from render_lib import aces
        return np.power(np.clip(aces(img * expo), 0, 1), 1 / 2.2)

    rel = np.zeros_like(lo)
    rel[msk] = (ld[msk] - lo[msk]) / np.maximum(lo[msk], 1e-4) * 100
    vmax = 40

    fig, ax = plt.subplots(1, 3, figsize=(7.2, 2.7))
    for a in ax:
        a.set_xticks([]); a.set_yticks([]); a.grid(False)
    ax[0].imshow(tm(o)); ax[0].set_title("ours (grid-free, true SDF)", fontsize=8.5)
    ax[1].imshow(tm(d)); ax[1].set_title("dipole (tangent half-space)", fontsize=8.5)
    im = ax[2].imshow(np.ma.masked_where(~msk, rel), cmap="RdBu_r",
                      vmin=-vmax, vmax=vmax)
    ax[2].set_title("dipole over-glow (%)", fontsize=8.5)
    cb = fig.colorbar(im, ax=ax[2], fraction=0.046, pad=0.03)
    cb.ax.tick_params(labelsize=6)
    ax[1].text(0.5, -0.08,
               f"thick centre {r['center_ratio']:.2f}$\\times$   "
               f"thin rim {r['rim_ratio']:.2f}$\\times$",
               transform=ax[1].transAxes, ha="center", fontsize=7)
    fig.tight_layout()
    fig.savefig(os.path.join(FIG, "fig_compare.pdf"))
    fig.savefig(os.path.join(FIG, "fig_compare.png"), dpi=150)
    plt.close(fig)


if __name__ == "__main__":
    fig_discovery(); print("fig_discovery")
    fig_validation(); print("fig_validation")
    fig_profiles(); print("fig_profiles")
    fig_compare(); print("fig_compare")


==> anc/code/physics.py <==
"""
physics.py -- conventions and closed-form references for diffusion subsurface
scattering.

Everything in this file is analytic. It defines:

  * MediumParams: optical coefficients and the derived diffusion quantities
    (reduced scattering, diffusion constant D, transport coefficient kappa,
    diffusion length, the extrapolated-boundary offset z_b).
  * The classical dipole BSSRDF profile R_d(r) of Jensen et al. 2001 (the
    semi-infinite, locally flat assumption).
  * The finite-slab "multipole" R_d(r;T) of Donner & Jensen 2005 (an infinite
    train of image dipoles that satisfies the extrapolated boundary on BOTH
    faces of a slab of thickness T).  This is the closed form a *geometry-aware*
    diffusion model should reproduce for a slab, and it is what our grid-free
    estimator is checked against on the one geometry where a closed form exists.
  * analytic_ball_phi: the exact fluence inside a solid ball with a uniform
    source and a homogeneous Dirichlet condition on the extrapolated boundary,
    used as the primary correctness target for the Walk-on-Spheres solver.

Sign / unit conventions
-----------------------
We solve, inside a domain Omega,

        D * laplacian(phi) - sigma_a * phi + S = 0          (in Omega)
        phi = 0                                             (on the extrapolated
                                                             boundary)

with S the volumetric in-scattered source.  Dividing by D this is the screened
Poisson (modified Helmholtz) equation

        laplacian(phi) - c * phi = -f,   c = sigma_a / D,   f = S / D,

so the screening constant is c = sigma_a/D = 3*sigma_a*sigma_t' and the
diffusion length is ell_d = 1/sqrt(c) = 1/kappa.  This is the equation the
Walk-on-Spheres estimator (code/wos_cpu.py and the Metal port) solves.
"""

from __future__ import annotations

import math
from dataclasses import dataclass

import numpy as np


# ---------------------------------------------------------------------------
# Fresnel
# ---------------------------------------------------------------------------
def fresnel_diffuse_reflectance(eta: float) -> float:
    """Diffuse Fresnel reflectance F_dr for relative IOR eta (outside/inside).

    Egan & Hilgeman polynomial as used by Jensen et al. 2001.  Valid for the
    boundary between a denser medium (the object) and vacuum/air.
    """
    if eta < 1.0:
        return (-0.4399 + 0.7099 / eta - 0.3319 / (eta * eta)
                + 0.0636 / (eta * eta * eta))
    return (-1.4399 / (eta * eta) + 0.7099 / eta + 0.6681
            + 0.0636 * eta)


def fresnel_dielectric(cos_i: float, eta: float) -> float:
    """Unpolarised Fresnel reflectance at a dielectric interface.

    cos_i is the cosine of the incidence angle (>=0) measured outside; eta is
    the relative IOR n_inside/n_outside.  Returns reflectance in [0,1]; the
    transmittance is 1 - R.
    """
    cos_i = abs(cos_i)
    sin_t2 = (1.0 - cos_i * cos_i) / (eta * eta)
    if sin_t2 >= 1.0:
        return 1.0  # total internal reflection (not reached for entry rays)
    cos_t = math.sqrt(1.0 - sin_t2)
    r_par = (eta * cos_i - cos_t) / (eta * cos_i + cos_t)
    r_per = (cos_i - eta * cos_t) / (cos_i + eta * cos_t)
    return 0.5 * (r_par * r_par + r_per * r_per)


# ---------------------------------------------------------------------------
# Medium parameters and derived diffusion quantities
# ---------------------------------------------------------------------------
@dataclass(frozen=True)
class MediumParams:
    sigma_a: float      # absorption coefficient   [1/length]
    sigma_s: float      # scattering coefficient    [1/length]
    g: float = 0.0      # Henyey-Greenstein anisotropy
    eta: float = 1.3    # relative index of refraction (inside/outside)

    # --- reduced coefficients (similarity relation) ---
    @property
    def sigma_s_p(self) -> float:
        return self.sigma_s * (1.0 - self.g)

    @property
    def sigma_t_p(self) -> float:
        return self.sigma_a + self.sigma_s_p

    @property
    def alpha_p(self) -> float:
        """Reduced single-scattering albedo."""
        return self.sigma_s_p / self.sigma_t_p

    # --- diffusion quantities (classical D = 1/(3 sigma_t')) ---
    @property
    def D(self) -> float:
        return 1.0 / (3.0 * self.sigma_t_p)

    @property
    def c(self) -> float:
        """Screening constant of the modified Helmholtz operator, sigma_a/D."""
        return self.sigma_a / self.D

    @property
    def kappa(self) -> float:
        """Effective transport coefficient sigma_tr = sqrt(3 sigma_a sigma_t')."""
        return math.sqrt(self.c)

    @property
    def ell_d(self) -> float:
        """Diffusion length 1/kappa."""
        return 1.0 / self.kappa

    @property
    def mfp_p(self) -> float:
        """Reduced mean free path 1/sigma_t'."""
        return 1.0 / self.sigma_t_p

    # --- boundary ---
    @property
    def A(self) -> float:
        fdr = fresnel_diffuse_reflectance(self.eta)
        return (1.0 + fdr) / (1.0 - fdr)

    @property
    def z_b(self) -> float:
        """Extrapolated-boundary offset, 2 A D."""
        return 2.0 * self.A * self.D

    @property
    def z_r(self) -> float:
        """Depth of the real dipole source, one reduced mfp below the surface."""
        return self.mfp_p


# convenience presets (qualitatively marble / skin / a strongly absorbing dye)
PRESETS = {
    # name: (sigma_a, sigma_s, g, eta)   units are 1/mm
    "marble":  MediumParams(0.0021, 2.62, 0.0, 1.5),
    "skin":    MediumParams(0.013, 1.09, 0.0, 1.4),
    "whicmy":  MediumParams(0.30, 7.00, 0.0, 1.3),   # a dense, short-ld medium
    "jade":    MediumParams(0.0050, 1.20, 0.0, 1.5),
}


# ---------------------------------------------------------------------------
# Dipole BSSRDF (semi-infinite, locally flat)  -- Jensen et al. 2001
# ---------------------------------------------------------------------------
def dipole_Rd(r: np.ndarray, mp: MediumParams) -> np.ndarray:
    """Radial diffuse reflectance profile R_d(r) for a semi-infinite slab."""
    r = np.asarray(r, dtype=np.float64)
    kappa = mp.kappa
    z_r = mp.z_r
    z_v = z_r + 2.0 * mp.z_b
    d_r = np.sqrt(r * r + z_r * z_r)
    d_v = np.sqrt(r * r + z_v * z_v)
    term_r = z_r * (kappa * d_r + 1.0) * np.exp(-kappa * d_r) / (d_r ** 3)
    term_v = z_v * (kappa * d_v + 1.0) * np.exp(-kappa * d_v) / (d_v ** 3)
    return (mp.alpha_p / (4.0 * math.pi)) * (term_r + term_v)


# ---------------------------------------------------------------------------
# Multipole BSSRDF for a slab of finite thickness T -- Donner & Jensen 2005
# ---------------------------------------------------------------------------
def multipole_Rd(r: np.ndarray, T: float, mp: MediumParams,
                 n_images: int = 30) -> np.ndarray:
    """Finite-slab R_d(r;T): the exact extrapolated-boundary diffusion answer.

    A train of image dipole pairs is placed so that phi vanishes on the two
    extrapolated planes z=-z_b and z=T+z_b.  As T grows this collapses onto the
    single dipole; as T shrinks the back face removes flux the dipole keeps.
    """
    r = np.asarray(r, dtype=np.float64)
    kappa = mp.kappa
    z_r = mp.z_r
    z_b = mp.z_b
    d = T + 2.0 * z_b  # period of the image train

    out = np.zeros_like(r)
    for i in range(-n_images, n_images + 1):
        z_ri = 2.0 * i * d + z_r
        z_vi = 2.0 * i * d - z_r - 2.0 * z_b
        dr = np.sqrt(r * r + z_ri * z_ri)
        dv = np.sqrt(r * r + z_vi * z_vi)
        out += (z_ri * (kappa * dr + 1.0) * np.exp(-kappa * dr) / (dr ** 3)
                - z_vi * (kappa * dv + 1.0) * np.exp(-kappa * dv) / (dv ** 3))
    return (mp.alpha_p / (4.0 * math.pi)) * out


# ---------------------------------------------------------------------------
# Exact fluence inside a ball (screened Poisson, uniform source, Dirichlet 0)
# ---------------------------------------------------------------------------
def analytic_ball_phi(rho: np.ndarray, L: float, c: float,
                      f0: float = 1.0) -> np.ndarray:
    """Exact phi(rho) for  lap(phi) - c phi = -f0  in |x|<L, phi(L)=0.

        phi(rho) = (f0/c) * [ 1 - (L/rho) * sinh(kappa rho)/sinh(kappa L) ].

    The 1/rho singularity is removed analytically near the origin.
    """
    rho = np.asarray(rho, dtype=np.float64)
    kappa = math.sqrt(c)
    base = f0 / c
    small = rho < 1e-9
    ratio = np.empty_like(rho)
    # sinh(kappa rho)/rho -> kappa as rho->0
    ratio[~small] = np.sinh(kappa * rho[~small]) / rho[~small]
    ratio[small] = kappa
    phi = base * (1.0 - L * ratio / math.sinh(kappa * L))
    return phi


def diffuse_albedo_closed(mp: MediumParams, T: float | None = None) -> float:
    """Closed-form diffuse albedo R = integral R_d(r) 2 pi r dr.

    Integrating the dipole / multipole profiles analytically (each image source
    integrates to (alpha'/2) sign(z) e^{-kappa|z|}) and summing the resulting
    geometric series in q = e^{-2 kappa (T + 2 z_b)} gives, with a=e^{-kappa z_r}
    and b=e^{-kappa(z_r+2z_b)},

        R_inf  = (alpha'/2)(a + b)                                  (T -> infinity)
        R(T)   = (alpha'/2)[ (a - q/a)/(1-q) + b - q(1/b - b)/(1-q) ].

    T=None returns the semi-infinite (dipole) albedo R_inf.
    """
    k, zr, zb, ap = mp.kappa, mp.z_r, mp.z_b, mp.alpha_p
    a = math.exp(-k * zr)
    b = math.exp(-k * (zr + 2.0 * zb))
    if T is None or not math.isfinite(T):
        return 0.5 * ap * (a + b)
    q = math.exp(-2.0 * k * (T + 2.0 * zb))
    return 0.5 * ap * ((a - q / a) / (1.0 - q) + b - q * (1.0 / b - b) / (1.0 - q))


def single_scatter_bssrdf(r: np.ndarray, mp: MediumParams) -> np.ndarray:
    """Near-field single-scattering BSSRDF for a normal pencil beam, the term the
    diffusion model omits.  A photon refracts in, travels to depth z, scatters
    once (rate sigma_s e^{-sigma_t z}), and leaves at radial distance r after an
    interior path sqrt(r^2+z^2):

        R1(r) = integral_0^inf sigma_s e^{-sigma_t z} p(cos) e^{-sigma_t d}
                  (z / d) / d^2  dz,    d = sqrt(r^2 + z^2),

    with p the Henyey-Greenstein phase function.  This is a different mechanism
    from the diffusion image series (ballistic, not multiply scattered); its
    reach is the reduced mean free path of Section 5.1, so it is confined to a
    fraction of a diffusion length.  Validated against the brute-force
    single-scatter profile to correlation 0.999.
    """
    st = mp.sigma_a + mp.sigma_s
    z = np.linspace(1e-4 / st, 20.0 / st, 4000)
    out = np.empty_like(np.asarray(r, dtype=float))
    for i, rr in enumerate(np.atleast_1d(r)):
        d = np.sqrt(rr * rr + z * z)
        cos = z / d                                   # in-dir (-z) . exit-dir
        phase = (1.0 - mp.g ** 2) / (4.0 * math.pi *
                 np.power(1.0 + mp.g ** 2 - 2.0 * mp.g * cos, 1.5))
        out[i] = np.trapezoid(mp.sigma_s * np.exp(-st * z) * np.exp(-st * d)
                              * phase * cos / (d * d), z)
    return out


def burley_profile(r: np.ndarray, albedo: float, d: float) -> np.ndarray:
    """Burley / Christensen normalized-diffusion profile, the real-time and
    production workhorse (and the kernel separable SSS approximates in screen
    space).  It is a function of the surface distance r alone, normalized so its
    integrated diffuse reflectance is the target albedo:
        R(r) = albedo (e^{-r/d} + e^{-r/3d}) / (8 pi d r),   int R 2 pi r dr = albedo.
    Like the dipole it carries no notion of thickness, so on a finite feature it
    over-predicts the reflected energy by the same factor 1/kappa(tau) of
    Proposition 1, and the same per-pixel correction applies to it unchanged.
    """
    r = np.maximum(np.asarray(r, dtype=float), 1e-9)
    return albedo * (np.exp(-r / d) + np.exp(-r / (3.0 * d))) / (8.0 * math.pi * d * r)


def diffuse_transmittance_closed(mp: MediumParams, T: float) -> float:
    """Closed-form diffuse transmittance of a slab of thickness T.

    Summing the image train's flux through the *bottom* face (the same geometric
    series as the albedo, with the source-to-bottom distance) gives, with the
    same a, b and q and p = e^{-4 kappa z_b},

        Tr(T) = (alpha'/2) e^{-kappa T} [ (1/a - b) + p (1/b - a) ] / (1 - q).

    Its leading behaviour is Tr ~ e^{-tau}: the diffuse transmission decays at the
    single-pass rate 1, exactly half the round-trip rate 2 of the reflectance
    error (Proposition 1).  This is the back-lit glow of a thin feature.
    """
    k, zr, zb, ap = mp.kappa, mp.z_r, mp.z_b, mp.alpha_p
    a = math.exp(-k * zr)
    b = math.exp(-k * (zr + 2.0 * zb))
    p = math.exp(-4.0 * k * zb)
    q = math.exp(-2.0 * k * (T + 2.0 * zb))
    return 0.5 * ap * math.exp(-k * T) * ((1.0 / a - b) + p * (1.0 / b - a)) / (1.0 - q)


def thickness_correction(mp: MediumParams, tau: np.ndarray) -> np.ndarray:
    """Exact correction factor kappa(tau) = R(tau*ell_d)/R_inf, in [0,1].

    Multiplying the dipole's exitance by kappa(tau(x)) turns it into the
    geometry-aware albedo using only the local optical thickness; because the
    dependence is through tau alone, one curve serves every material.
    """
    R_inf = diffuse_albedo_closed(mp, None)
    out = np.array([diffuse_albedo_closed(mp, float(t) * mp.ell_d) / R_inf
                    for t in np.atleast_1d(tau)])
    return out


def error_law(mp: MediumParams, tau: np.ndarray):
    """Dipole albedo error 1 - kappa(tau) and its leading asymptote C e^{-2 tau}.

    The error decays at the universal rate 2 (set by the image spacing
    2 kappa(T+2z_b)); only the prefactor C is material dependent, so the crossover
    thickness tau_eps ~ (1/2) ln(C/eps) varies only logarithmically and the curves
    for different media nearly coincide.
    """
    k, zr, zb = mp.kappa, mp.z_r, mp.z_b
    a = math.exp(-k * zr); b = math.exp(-k * (zr + 2.0 * zb))
    C = (1.0 / a + 1.0 / b - a - b) / (a + b) * math.exp(-4.0 * k * zb)
    tau = np.atleast_1d(np.asarray(tau, float))
    exact = 1.0 - thickness_correction(mp, tau)
    return exact, C * np.exp(-2.0 * tau), float(C)


def slab_phi_1d(z: np.ndarray, T: float, c: float, beta: float,
                z_b: float, f0: float = 1.0) -> np.ndarray:
    """Exact fluence phi(z) in a slab for  phi'' - c phi = -f0 exp(-beta z),
    with homogeneous Dirichlet data on the extrapolated planes z=-z_b, z=T+z_b.

    This is the planar, finite-thickness diffusion problem -- the geometry the
    dipole gets wrong -- and the closed form the Walk-on-Spheres estimator is
    checked against in code/wos_cpu.py and the GPU 'slab' command.
    """
    z = np.asarray(z, dtype=np.float64)
    kappa = math.sqrt(c)
    zlo, zhi = -z_b, T + z_b
    denom = c - beta * beta
    if abs(denom) < 1e-9:                      # resonance: particular sol z*exp
        # phi_p = (f0/(2 beta)) z exp(-beta z) solves phi''-beta^2 phi=-f0 e^-bz
        part = lambda zz: (f0 / (2.0 * beta)) * zz * np.exp(-beta * zz)
    else:
        part = lambda zz: f0 * np.exp(-beta * zz) / denom
    # solve A e^{kz}+B e^{-kz} = -part on the two boundaries
    M = np.array([[math.exp(kappa * zlo), math.exp(-kappa * zlo)],
                  [math.exp(kappa * zhi), math.exp(-kappa * zhi)]])
    rhs = np.array([-part(zlo), -part(zhi)])
    A, B = np.linalg.solve(M, rhs)
    return part(z) + A * np.exp(kappa * z) + B * np.exp(-kappa * z)


def _selftest() -> None:
    mp = PRESETS["marble"]
    print(f"[marble] sigma_t'={mp.sigma_t_p:.4f}/mm  alpha'={mp.alpha_p:.5f}  "
          f"D={mp.D:.4f}  kappa={mp.kappa:.4f}/mm  ell_d={mp.ell_d:.3f}mm  "
          f"z_b={mp.z_b:.4f}mm  A={mp.A:.3f}")

    # multipole with a large thickness must match the dipole
    r = np.linspace(0.01, 5.0, 60)
    dip = dipole_Rd(r, mp)
    mp_thick = multipole_Rd(r, T=200.0 * mp.ell_d, mp=mp, n_images=40)
    rel = np.max(np.abs(mp_thick - dip) / np.maximum(dip, 1e-30))
    print(f"multipole(T=200 ell_d) vs dipole  max rel diff = {rel:.2e}  "
          f"(should be ~0)")

    # analytic ball: check the PDE residual by finite differences
    c = mp.c
    L = 2.0 * mp.ell_d
    kappa = math.sqrt(c)
    rho = np.array([0.3 * L])
    h = 1e-4
    # radial laplacian f'' + 2/rho f'
    f0v = analytic_ball_phi(rho, L, c)[0]
    fp = analytic_ball_phi(rho + h, L, c)[0]
    fm = analytic_ball_phi(rho - h, L, c)[0]
    lap = (fp - 2 * f0v + fm) / h**2 + (2.0 / rho[0]) * (fp - fm) / (2 * h)
    resid = lap - c * f0v + 1.0  # should be ~0 for f0=1
    print(f"analytic_ball PDE residual at rho=0.3L: {resid:.2e}  (should be ~0)")
    print(f"analytic_ball phi(L) = {analytic_ball_phi(np.array([L]), L, c)[0]:.2e}"
          f"  (should be 0)")

    # closed-form albedo vs the numerical multipole integral
    rr = np.geomspace(1e-5 * mp.ell_d, 20 * mp.ell_d, 8000)
    R_inf_num = np.trapezoid(dipole_Rd(rr, mp) * 2 * np.pi * rr, rr)
    print(f"\nR_inf closed {diffuse_albedo_closed(mp):.5f} vs numeric "
          f"{R_inf_num:.5f}")
    for tau in (0.25, 0.5, 1.0, 2.0):
        Rn = np.trapezoid(multipole_Rd(rr, tau * mp.ell_d, mp, 200) * 2 * np.pi * rr, rr)
        Rc = diffuse_albedo_closed(mp, tau * mp.ell_d)
        print(f"  tau={tau:4.2f}  R closed {Rc:.5f}  numeric {Rn:.5f}  "
              f"rel {abs(Rc/Rn-1):.1e}")
    # transmittance: closed form, leading rate 1 (single pass) vs error's rate 2
    print("transmittance  Tr = (alpha'/2) e^{-kappa T}[...]  (leading e^{-tau}):")
    for tau in (0.5, 1.0, 2.0, 4.0):
        Tr = diffuse_transmittance_closed(mp, tau * mp.ell_d)
        print(f"    tau={tau:4.1f}  Tr={Tr:.4f}  Tr*e^tau={Tr*math.exp(tau):.3f} (const)")
    # universality: the rate is 2 for every medium; only C varies
    print("error law  err = C e^{-2 tau}:")
    for name in ("marble", "skin", "jade", "whicmy"):
        _, _, C = error_law(PRESETS[name], np.array([1.0]))
        print(f"    {name:8s} alpha'={PRESETS[name].alpha_p:.4f}  C={C:.3f}  "
              f"tau(1%)~{0.5*math.log(C/0.01):.2f}")


if __name__ == "__main__":
    _selftest()


==> anc/code/render_lib.py <==
"""
render_lib.py -- thin Python wrapper around the Metal renderer (./sss render).

Builds a JSON scene config, invokes the compiled Swift/Metal driver, loads the
raw float32 RGB buffer it writes, and tone-maps it to an 8-bit image.  Scene
units are millimetres and optical coefficients are 1/mm (the physics.PRESETS).
"""

from __future__ import annotations

import json
import os
import subprocess
import tempfile

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
SSS = os.path.join(HERE, "sss")


def run_render(cfg: dict) -> tuple[np.ndarray, dict]:
    """Render with the given config; return (HxWx3 float radiance, meta)."""
    with tempfile.TemporaryDirectory() as td:
        out = os.path.join(td, "img.f32")
        cfg = dict(cfg)
        cfg["out"] = out
        cfgp = os.path.join(td, "cfg.json")
        with open(cfgp, "w") as f:
            json.dump(cfg, f)
        res = subprocess.run([SSS, "render", cfgp], capture_output=True, text=True)
        if res.returncode != 0:
            raise RuntimeError(f"render failed: {res.stderr}\n{res.stdout}")
        meta = json.loads(res.stdout.strip().splitlines()[-1])
        W, H = meta["width"], meta["height"]
        img = np.fromfile(out, dtype=np.float32).reshape(H, W, 3).astype(np.float64)
    return img, meta


def aces(x: np.ndarray) -> np.ndarray:
    """ACES-ish filmic tone curve."""
    a, b, c, d, e = 2.51, 0.03, 2.43, 0.59, 0.14
    return np.clip((x * (a * x + b)) / (x * (c * x + d) + e), 0.0, 1.0)


def tonemap(img: np.ndarray, exposure: float | None = None,
            pct: float = 99.5, gamma: float = 2.2,
            bloom: float = 0.0, bloom_sigma: float = 4.0,
            bloom_thresh: float = 0.6) -> np.ndarray:
    """Auto-exposed ACES tonemap to uint8.  If exposure is None it is chosen so
    the given luminance percentile maps to mid-high range.  Optional bloom adds a
    blurred copy of the bright regions for a luminous translucent look."""
    lum = img @ np.array([0.2126, 0.7152, 0.0722])
    if exposure is None:
        ref = np.percentile(lum[lum > 0], pct) if np.any(lum > 0) else 1.0
        exposure = 0.85 / max(ref, 1e-8)
    lin = img * exposure
    if bloom > 0.0:
        from scipy.ndimage import gaussian_filter
        l = lin @ np.array([0.2126, 0.7152, 0.0722])
        mask = np.clip(l - bloom_thresh, 0.0, None)[..., None]
        bright = lin * (mask / (l[..., None] + 1e-6))
        blur = np.stack([gaussian_filter(bright[..., k], bloom_sigma)
                         for k in range(3)], axis=-1)
        lin = lin + bloom * blur
    mapped = aces(lin)
    out = np.power(np.clip(mapped, 0, 1), 1.0 / gamma)
    return (out * 255.0 + 0.5).astype(np.uint8)


def save_png(img_u8: np.ndarray, path: str) -> None:
    from PIL import Image
    Image.fromarray(img_u8, "RGB").save(path)


def material_cfg(preset_name: str) -> dict:
    """sigma_a / sigma_s RGB (1/mm) for a named preset, lightly colourised so the
    translucency reads in colour.  Greyscale base from physics.PRESETS."""
    import physics
    mp = physics.PRESETS[preset_name]
    sa, ss, eta = mp.sigma_a, mp.sigma_s, mp.eta
    # gentle spectral tints (absorption higher in blue -> warm transmission)
    tints = {
        "marble": ([0.9, 1.0, 1.25], [1.0, 1.0, 1.0]),
        "jade":   ([1.4, 0.7, 1.1], [0.9, 1.05, 0.95]),
        "skin":   ([0.7, 1.3, 2.0], [1.05, 1.0, 0.95]),
        "whicmy": ([0.8, 1.0, 1.3], [1.0, 1.0, 1.0]),
    }
    ta, ts = tints.get(preset_name, ([1, 1, 1], [1, 1, 1]))
    return {
        "sigma_a": [sa * ta[0], sa * ta[1], sa * ta[2]],
        "sigma_s": [ss * ts[0], ss * ts[1], ss * ts[2]],
        "g": mp.g, "eta": eta,
    }


if __name__ == "__main__":
    # smoke test: a translucent marble sphere, ours
    cfg = {
        "width": 320, "height": 320,
        "eye": [0, 4, 26], "target": [0, 0, 0], "up": [0, 1, 0], "fov": 32,
        "lightDir": [-0.5, 0.55, -0.7], "lightE": [3.0, 3.0, 3.0],
        "ambient": 0.5, "bg": [0.02, 0.025, 0.035],
        "groundOn": 1, "groundAlbedo": 0.5, "groundY": -6.5,
        "walks": 96, "maxSteps": 256,
        "sceneId": 0, "method": 0, "sceneParams": [6.0, 0, 0, 0],
        "center": [0, 0, 0], "seed": 7,
    }
    cfg.update(material_cfg("marble"))
    img, meta = run_render(cfg)
    print("meta:", meta)
    print("radiance range:", float(img.min()), float(img.max()),
          " mean:", float(img.mean()))
    save_png(tonemap(img), os.path.join(HERE, "..", "figures", "_test_sphere.png"))
    print("wrote figures/_test_sphere.png")


==> anc/code/shaders.metal <==
//  shaders.metal -- grid-free subsurface scattering kernels (Metal Shading
//  Language).  Compiled at runtime by the Swift driver (code/sss.swift) via
//  device.makeLibrary(source:), so no offline Metal toolchain is required and
//  the same source runs on any Apple GPU / recent macOS.
//
//  Stage 1 of the file provides the Walk-on-Spheres estimator for the screened
//  Poisson (modified Helmholtz) equation and a validation kernel that solves the
//  uniform-source Dirichlet ball, whose exact solution is known.  Later stages
//  add the signed-distance scene, the diffusion renderer and the brute-force
//  volumetric path tracer.

#include <metal_stdlib>
using namespace metal;

// ----------------------------------------------------------------------------
// counter-based PCG RNG (one stream per thread)
// ----------------------------------------------------------------------------
struct RNG { uint state; };

inline uint pcg_hash(uint x) {
    x = x * 747796405u + 2891336453u;
    uint w = ((x >> ((x >> 28u) + 4u)) ^ x) * 277803737u;
    return (w >> 22u) ^ w;
}
inline void rng_seed(thread RNG& r, uint a, uint b) {
    r.state = pcg_hash(a ^ pcg_hash(b + 0x9e3779b9u));
}
inline float rnd(thread RNG& r) {
    r.state = r.state * 747796405u + 2891336453u;
    uint w = ((r.state >> ((r.state >> 28u) + 4u)) ^ r.state) * 277803737u;
    uint v = (w >> 22u) ^ w;
    return float(v) * (1.0f / 4294967296.0f);
}
inline float3 sample_sphere_dir(thread RNG& r) {
    float z = 1.0f - 2.0f * rnd(r);
    float t = 2.0f * M_PI_F * rnd(r);
    float s = sqrt(max(0.0f, 1.0f - z * z));
    return float3(s * cos(t), s * sin(t), z);
}

// ----------------------------------------------------------------------------
// modified-Helmholtz ball kernels
// ----------------------------------------------------------------------------
inline float pbar(float kappa, float R) {
    if (kappa == 0.0f) return 1.0f;
    float x = kappa * R;
    if (x > 1e-3f) return x / sinh(x);
    return 1.0f / (1.0f + x * x / 6.0f);          // series of x/sinh(x)
}
inline float greens_ball(float kappa, float R, float t) {
    t = max(t, 1e-12f);
    if (kappa == 0.0f) return (R - t) / (4.0f * M_PI_F * t * R);
    return sinh(kappa * (R - t)) / (4.0f * M_PI_F * t * sinh(kappa * R));
}

// One Walk-on-Spheres sample for  lap(phi) - c phi = -f0  in a ball of radius L
// with homogeneous Dirichlet data (the validation problem).  Returns a single
// unbiased sample of phi(x0).
inline float wos_ball_const(float3 x0, float L, float c, float f0,
                            float eps, int max_steps, thread RNG& rng) {
    float kappa = sqrt(max(c, 0.0f));
    float3 x = x0;
    float est = 0.0f;
    float weight = 1.0f;
    for (int s = 0; s < max_steps; ++s) {
        float R = L - length(x);                  // empty-ball radius
        if (R < eps) break;                       // hit boundary, g = 0
        // source: one uniform-in-ball sample
        float3 dir = sample_sphere_dir(rng);
        float rad = R * pow(rnd(rng), 1.0f / 3.0f);
        float vol = (4.0f / 3.0f) * M_PI_F * R * R * R;
        est += weight * vol * greens_ball(kappa, R, rad) * f0;
        // jump to a uniform point on the sphere
        weight *= pbar(kappa, R);
        x += R * sample_sphere_dir(rng);
    }
    return est;
}

// Validation kernel: thread = one walk.  out[gid] receives a single-walk sample
// of phi at eval point (gid / walks_per_pt).  The host reduces to mean / stderr
// and compares against physics.analytic_ball_phi.
kernel void k_validate_ball(device const float3* eval_pts [[buffer(0)]],
                            device const float*  params   [[buffer(1)]],
                            device float*        out      [[buffer(2)]],
                            uint gid [[thread_position_in_grid]]) {
    // params: 0=L 1=c 2=f0 3=eps 4=max_steps 5=walks_per_pt 6=n_pts 7=seed
    float L          = params[0];
    float c          = params[1];
    float f0         = params[2];
    float eps        = params[3];
    int   max_steps  = int(params[4]);
    uint  walks      = uint(params[5]);
    uint  n_pts      = uint(params[6]);
    uint  seed       = uint(params[7]);
    uint  total      = walks * n_pts;
    if (gid >= total) return;
    uint p = gid / walks;
    float3 x0 = eval_pts[p];
    RNG rng; rng_seed(rng, gid, seed);
    out[gid] = wos_ball_const(x0, L, c, f0, eps, max_steps, rng);
}

// ============================================================================
// Stage 2: signed-distance scenes and the grid-free diffusion renderer
// ============================================================================

inline float fdr_diffuse(float eta) {              // diffuse Fresnel reflectance
    if (eta < 1.0f)
        return -0.4399f + 0.7099f / eta - 0.3319f / (eta * eta)
             + 0.0636f / (eta * eta * eta);
    return -1.4399f / (eta * eta) + 0.7099f / eta + 0.6681f + 0.0636f * eta;
}

// ---------------------------------------------------------------------------
// Physically-based dielectric coat over the subsurface term.  The GGX / Smith /
// Schlick helpers are adapted from the Aster engine shading library
// (shaders/lib/{brdf,pbr,clearcoat}.astsl, Apache-2.0, (c) Faruk Alpay), and the
// object is lit by a procedural studio environment so the renders read as real
// polished stone rather than flat-shaded balls.
// ---------------------------------------------------------------------------
inline void basis_from(float3 n, thread float3& t, thread float3& b) {
    float s = (n.z >= 0.0f) ? 1.0f : -1.0f;
    float a = -1.0f / (s + n.z);
    float c = n.x * n.y * a;
    t = float3(1.0f + s * n.x * n.x * a, s * c, -s * n.x);
    b = float3(c, s + n.y * n.y * a, -n.y);
}
inline float ggx_D(float n_dot_h, float roughness) {
    float a = roughness * roughness;
    float a2 = a * a;
    float d = n_dot_h * n_dot_h * (a2 - 1.0f) + 1.0f;
    return a2 / max(M_PI_F * d * d, 1e-6f);
}
inline float ggx_G1(float n_dot_v, float roughness) {
    float r = roughness + 1.0f;
    float k = (r * r) * 0.125f;
    return n_dot_v / max(n_dot_v * (1.0f - k) + k, 1e-6f);
}
inline float3 fresnel_schlick(float cos_theta, float3 f0) {
    return f0 + (float3(1.0f) - f0) * pow(1.0f - clamp(cos_theta, 0.0f, 1.0f), 5.0f);
}

// Procedural studio environment radiance for direction d (a key "sun", soft
// fill, sky gradient and a darker floor).  Both reflected for specular and
// integrated for the subsurface fill.
inline float3 env_radiance(float3 d, float intensity) {
    // sky gradient (cool zenith, warm horizon, dark floor)
    float3 zen = float3(0.48f, 0.60f, 0.86f);
    float3 hor = float3(0.92f, 0.90f, 0.88f);
    float3 grd = float3(0.20f, 0.19f, 0.18f);
    float t = d.y;
    float3 base = (t >= 0.0f) ? mix(hor, zen, pow(t, 0.5f))
                              : mix(hor, grd, pow(-t, 0.6f));
    // a soft studio key with a hot core (gives crisp highlights + soft falloff)
    float3 keyDir = normalize(float3(0.5f, 0.55f, 0.45f));
    float kd = max(dot(d, keyDir), 0.0f);
    base += float3(1.9f, 1.85f, 1.75f) * pow(kd, 90.0f)
          + float3(4.0f, 3.9f, 3.6f) * pow(kd, 1100.0f);
    // a cool rim light from behind-left and a subtle warm fill
    base += float3(0.55f, 0.62f, 0.85f) * pow(max(dot(d, normalize(float3(-0.6f, 0.35f, -0.55f))), 0.0f), 35.0f);
    base += float3(0.45f, 0.38f, 0.30f) * pow(max(dot(d, normalize(float3(0.2f, -0.1f, 0.9f))), 0.0f), 12.0f);
    // a soft horizon window strip for a believable reflection band
    float strip = exp(-pow((d.y - 0.04f) * 7.0f, 2.0f));
    base += float3(0.30f, 0.33f, 0.42f) * strip * 0.6f;
    return base * intensity;
}

// Glossy reflection of the environment: average a few GGX-perturbed reflection
// rays so low roughness gives a crisp mirror and higher roughness blurs it.
inline float3 env_specular(float3 R, float3 n, float roughness, thread RNG& rng) {
    float3 acc = float3(0.0f);
    float3 t, b; basis_from(R, t, b);
    int M = 5;
    for (int i = 0; i < M; ++i) {
        float2 u = float2(rnd(rng), rnd(rng));
        float s = roughness * roughness;
        float3 d = normalize(R + s * (1.6f * (u.x - 0.5f) * t + 1.6f * (u.y - 0.5f) * b));
        if (dot(d, n) < 0.0f) d = reflect(-d, n);
        acc += env_radiance(d, 1.0f);
    }
    return acc / float(M);
}

// value noise + fBm for fine surface texture (so polished stone is not a perfect
// CGI sphere but carries believable micro-relief)
inline float vhash(float3 p) {
    p = fract(p * 0.3183099f + 0.1f);
    p *= 17.0f;
    return fract(p.x * p.y * p.z * (p.x + p.y + p.z));
}
inline float vnoise(float3 x) {
    float3 i = floor(x), f = fract(x);
    f = f * f * (3.0f - 2.0f * f);
    float n000 = vhash(i + float3(0, 0, 0)), n100 = vhash(i + float3(1, 0, 0));
    float n010 = vhash(i + float3(0, 1, 0)), n110 = vhash(i + float3(1, 1, 0));
    float n001 = vhash(i + float3(0, 0, 1)), n101 = vhash(i + float3(1, 0, 1));
    float n011 = vhash(i + float3(0, 1, 1)), n111 = vhash(i + float3(1, 1, 1));
    return mix(mix(mix(n000, n100, f.x), mix(n010, n110, f.x), f.y),
               mix(mix(n001, n101, f.x), mix(n011, n111, f.x), f.y), f.z);
}
inline float fbm(float3 x) {
    float a = 0.5f, s = 0.0f;
    for (int i = 0; i < 4; ++i) { s += a * vnoise(x); x *= 2.02f; a *= 0.5f; }
    return s;
}
// perturb the shading normal by the gradient of an fBm height field
inline float3 bump_normal(float3 p, float3 n, float freq, float strength) {
    if (strength <= 0.0f) return n;
    float e = 0.04f / max(freq, 1e-3f);
    float h0 = fbm(p * freq);
    float3 grad = float3(fbm((p + float3(e, 0, 0)) * freq) - h0,
                         fbm((p + float3(0, e, 0)) * freq) - h0,
                         fbm((p + float3(0, 0, e)) * freq) - h0) / e;
    grad -= n * dot(grad, n);                       // keep it tangential
    return normalize(n - strength * grad);
}
inline float hg_phase(float cos_t, float g) {
    float d = 1.0f + g * g - 2.0f * g * cos_t;
    return (1.0f - g * g) / (4.0f * M_PI_F * max(d * sqrt(d), 1e-6f));
}

// --- primitive distances (positive outside, negative inside) ---
inline float sd_sphere(float3 p, float r) { return length(p) - r; }
inline float sd_torus(float3 p, float R, float r) {       // axis = y
    float2 q = float2(length(p.xz) - R, p.y);
    return length(q) - r;
}
inline float sd_torus_z(float3 p, float R, float r) {     // axis = z (faces cam)
    float2 q = float2(length(p.xy) - R, p.z);
    return length(q) - r;
}
inline float sd_round_box(float3 p, float3 b, float rad) {
    float3 q = abs(p) - b;
    return length(max(q, 0.0f)) + min(max(q.x, max(q.y, q.z)), 0.0f) - rad;
}
inline float smin(float a, float b, float k) {
    float h = clamp(0.5f + 0.5f * (b - a) / k, 0.0f, 1.0f);
    return mix(b, a, h) - k * h * (1.0f - h);
}

// scene: positive outside the translucent object.  sp = (p0,p1,p2,p3) params.
inline float scene_sdf(float3 p, int sceneId, float4 sp, float3 center) {
    float3 q = p - center;
    if (sceneId == 0) {                                   // sphere
        return sd_sphere(q, sp.x);
    } else if (sceneId == 1) {                            // torus ring (hero)
        return sd_torus_z(q, sp.x, sp.y);
    } else if (sceneId == 2) {                            // biconvex lens (thin rim)
        float Rb = sp.x, off = sp.y;
        float a = sd_sphere(q - float3(0, 0, off), Rb);
        float b = sd_sphere(q + float3(0, 0, off), Rb);
        return max(a, b);
    } else if (sceneId == 3) {                            // ornament: ring + bead
        float t = sd_torus_z(q, sp.x, sp.y);
        float b = sd_sphere(q - float3(sp.x, 0, 0), sp.z);
        return smin(t, b, sp.w);
    }
    return sd_sphere(q, sp.x);
}

inline float3 scene_normal(float3 p, int sceneId, float4 sp, float3 center) {
    const float h = 1e-3f;
    const float2 k = float2(1, -1);
    return normalize(
        k.xyy * scene_sdf(p + k.xyy * h, sceneId, sp, center) +
        k.yyx * scene_sdf(p + k.yyx * h, sceneId, sp, center) +
        k.yxy * scene_sdf(p + k.yxy * h, sceneId, sp, center) +
        k.xxx * scene_sdf(p + k.xxx * h, sceneId, sp, center));
}

// sphere-trace from ro along rd; returns t (or -1 on miss).
inline float sphere_trace(float3 ro, float3 rd, int sceneId, float4 sp,
                          float3 center, float tmax) {
    float t = 1e-3f;
    for (int i = 0; i < 256; ++i) {
        float3 p = ro + t * rd;
        float d = scene_sdf(p, sceneId, sp, center);
        if (d < 5e-4f) return t;
        t += d;
        if (t > tmax) break;
    }
    return -1.0f;
}

// Local thickness (shape diameter function, Shapira et al. 2008): from a surface
// point, average the chord lengths of a small cone of rays cast into the object,
// opposite the normal.  This is a purely geometric quantity; with the medium's
// diffusion length it gives the dimensionless thickness tau that our scaling law
// maps to the dipole's error, so it certifies a priori where the dipole fails.
inline float local_thickness(float3 p, float3 n, int sceneId, float4 sp,
                             float3 center) {
    float3 t1, t2; basis_from(n, t1, t2);
    float ca = cos(0.5f), sa = sin(0.5f);          // ~29 degree cone half-angle
    float acc = 0.0f; int cnt = 0;
    for (int k = 0; k < 7; ++k) {
        float3 d;
        if (k == 0) d = -n;
        else {
            float phi = (2.0f * M_PI_F / 6.0f) * float(k - 1);
            d = normalize(-n * ca + (cos(phi) * t1 + sin(phi) * t2) * sa);
        }
        float tt = 5e-3f, chord = -1.0f;
        for (int i = 0; i < 160; ++i) {
            float3 q = p + tt * d;
            float s = scene_sdf(q, sceneId, sp, center);
            if (s > -5e-4f) { chord = tt; break; }   // reached the far surface
            tt += max(0.5f * (-s), 5e-3f);
            if (tt > 60.0f) break;
        }
        // the dipole's blind spot is the depth of material beneath the point, so
        // the relevant local extent is the smallest chord in the cone, not the mean
        if (chord > 0.0f) { acc = (cnt == 0) ? chord : min(acc, chord); cnt++; }
    }
    return (cnt > 0) ? acc : 0.0f;
}

// distance from interior point x to the surface along +wl (toward the light),
// using the true scene (planar==false) or the tangent half-space (planar==true).
inline float light_path_len(float3 x, float3 wl, bool planar,
                            float3 x_surf, float3 n_surf,
                            int sceneId, float4 sp, float3 center,
                            float cap) {
    if (planar) {
        float dn = dot(wl, n_surf);
        if (dn <= 1e-4f) return cap;               // grazing: no entry
        float sd = dot(x - x_surf, n_surf);        // <0 inside
        float t = -sd / dn;                        // reach tangent plane
        return clamp(t, 0.0f, cap);
    }
    float t = 1e-3f;
    for (int i = 0; i < 96; ++i) {
        float3 p = x + t * wl;
        float d = scene_sdf(p, sceneId, sp, center);   // <0 inside
        if (d > -5e-4f) return t;                       // reached surface
        t += max(-d, 5e-4f);
        if (t > cap) return cap;
    }
    return cap;
}

// signed distance used by the walk: true scene (ours) or tangent plane (dipole).
inline float domain_sd(float3 x, bool planar, float3 x_surf, float3 n_surf,
                       int sceneId, float4 sp, float3 center) {
    if (planar) return dot(x - x_surf, n_surf);    // <0 inside half-space
    return scene_sdf(x, sceneId, sp, center);
}

// Single scattering: light that refracts in, scatters exactly once and exits
// toward the eye.  The diffusion term models multiple scattering and misses this
// near-field, directional contribution (the sharp forward glow of thin back-lit
// features); we add it by marching the refracted view ray and connecting each
// vertex to the key light (and an isotropic ambient).  Uses the true (not
// reduced) coefficients and the Henyey-Greenstein phase function.
inline float single_scatter(float3 p, float3 n, float3 rd, float3 wl,
                            float E0, float E_amb,
                            float sigma_a, float sigma_s, float g, float eta,
                            int sceneId, float4 sp, float3 center, thread RNG& rng) {
    float sigma_t = sigma_a + sigma_s;
    float Ft_in = 1.0f - fdr_diffuse(eta);
    float3 wt = refract(rd, n, 1.0f / eta);
    if (length(wt) < 1e-4f) return 0.0f;            // total internal reflection
    wt = normalize(wt);
    float cap = 14.0f / sigma_t;
    int Mv = 32;
    float ds = cap / float(Mv);
    float jitter = 0.5f;                              // deterministic midpoint: no speckle
    float acc = 0.0f;
    for (int i = 0; i < Mv; ++i) {
        float s = (float(i) + jitter) * ds;
        float3 x = p + wt * s;
        if (scene_sdf(x, sceneId, sp, center) > 0.0f) break;     // exited medium
        float To = exp(-sigma_t * s);                            // x -> eye
        float ell = light_path_len(x, wl, false, p, n, sceneId, sp, center, cap);
        float Tl = exp(-sigma_t * ell);                          // light -> x
        float Ls = sigma_s * hg_phase(dot(wt, wl), g) * Ft_in * E0 * Tl;
        Ls += sigma_s * (1.0f / (4.0f * M_PI_F)) * Ft_in * E_amb;  // ambient
        acc += Ls * To * ds;
    }
    float cos_o = max(dot(n, -rd), 0.0f);
    float F0 = (eta - 1.0f) / (eta + 1.0f); F0 *= F0;
    float Ft_out = 1.0f - (F0 + (1.0f - F0) * pow(1.0f - cos_o, 5.0f));
    return acc * Ft_out;
}

// One Walk-on-Spheres sample of the surface fluence phi at x0 (just inside the
// surface) for one colour channel.  method: false=true SDF (ours), true=tangent
// half-space (dipole).  Source = first-scattered reduced intensity of a distant
// light of per-channel irradiance E0 along wl.
inline float wos_render_sample(float3 x0, float3 n_surf, float3 x_surf,
                               bool planar, int sceneId, float4 sp, float3 center,
                               float3 wl, float E0, float E_amb,
                               float sigma_a, float sigma_s, float eta,
                               int max_steps, thread RNG& rng) {
    float sigma_s_p = sigma_s;                    // g already folded by caller
    float sigma_t_p = sigma_a + sigma_s_p;
    float D = 1.0f / (3.0f * sigma_t_p);
    float c = sigma_a / D;
    float kappa = sqrt(c);
    float A = (1.0f + fdr_diffuse(eta)) / (1.0f - fdr_diffuse(eta));
    float z_b = 2.0f * A * D;
    float Ft_in = 1.0f - fdr_diffuse(eta);
    float src_coeff = 3.0f * sigma_s_p * sigma_t_p;     // f = src_coeff * E_ri
    float eps = 0.01f * z_b;
    float cap = 12.0f / sigma_t_p;

    float3 x = x0;
    float est = 0.0f, weight = 1.0f;
    for (int s = 0; s < max_steps; ++s) {
        float sd = domain_sd(x, planar, x_surf, n_surf, sceneId, sp, center);
        float R = z_b - sd;                         // empty-ball radius
        if (R < eps) break;                         // hit extrapolated boundary
        if (weight < 1e-4f) break;                  // screened out
        // --- source: one uniform-in-radius sample (no 1/t firefly) ---
        float3 dir = sample_sphere_dir(rng);
        float rad = R * rnd(rng);                    // pdf uniform in radius
        float3 z = x + dir * rad;
        float sdz = domain_sd(z, planar, x_surf, n_surf, sceneId, sp, center);
        if (sdz < 0.0f) {                           // inside the real medium
            float ell = light_path_len(z, wl, planar, x_surf, n_surf,
                                       sceneId, sp, center, cap);
            // key directional light plus uniform ambient from the environment
            float E_ri = Ft_in * (E0 * exp(-sigma_t_p * ell) + E_amb);
            float f = src_coeff * E_ri;
            float wsrc = 4.0f * M_PI_F * R * rad * rad * greens_ball(kappa, R, rad);
            est += weight * wsrc * f;
        }
        weight *= pbar(kappa, R);
        x += R * sample_sphere_dir(rng);
    }
    // exitant radiance (Lambertian diffusion exitance): M = phi/(2A), L = M/pi
    return (1.0f - fdr_diffuse(eta)) / (2.0f * A * M_PI_F) * est;
}

// An embedded inclusion of different absorption.  inclusion_sdf < 0 marks the
// inclusion region: a sphere core of radius Rmaj offset upward by Rmin (so it
// reads as a distinct coloured core glowing through the translucent shell).
inline float inclusion_sdf(float3 p, float3 center, float Rmaj, float Rmin) {
    return sd_sphere(p - center - float3(0.0f, Rmin, 0.0f), Rmaj);
}

// Heterogeneous diffusion via *interface-limited* Walk on Spheres.  The medium
// is piecewise constant (a denser inclusion in a uniform bulk) and, because the
// inclusion changes absorption while scattering -- hence the diffusion constant
// D -- stays essentially fixed, the fluence is continuous across the interface.
// Limiting each empty ball so it never crosses the inclusion surface keeps the
// screening constant inside every ball, so the exact constant-c kernel applies
// in each region: no null-scattering and no extra variance in the bulk.  The
// smooth-coefficient case is handled by the null-scattering estimator validated
// in code/wos_cpu.py.
inline float wos_render_sample_het(float3 x0, float3 n_surf, float3 x_surf,
                                   int sceneId, float4 sp, float3 center,
                                   float3 wl, float E0, float E_amb,
                                   float sa_base, float ss, float eta,
                                   float boost, float Rmaj, float Rmin,
                                   int max_steps, thread RNG& rng) {
    float sigma_s_p = ss;
    float st_base = sa_base + sigma_s_p;
    float D = 1.0f / (3.0f * st_base);                 // ~const (sigma_s dominates)
    float A = (1.0f + fdr_diffuse(eta)) / (1.0f - fdr_diffuse(eta));
    float z_b = 2.0f * A * D;
    float Ft_in = 1.0f - fdr_diffuse(eta);
    float sa_in = sa_base * (1.0f + boost);
    float eps = 0.01f * z_b;
    float eps_i = 0.5f * eps;
    float cap = 12.0f / st_base;

    float3 x = x0;
    float est = 0.0f, weight = 1.0f;
    for (int s = 0; s < max_steps; ++s) {
        float R_obj = z_b - scene_sdf(x, sceneId, sp, center);
        if (R_obj < eps) break;
        if (weight < 1e-4f) break;
        float di = inclusion_sdf(x, center, Rmaj, Rmin);     // signed dist to incl.
        bool inside = di < 0.0f;
        float sa_loc = inside ? sa_in : sa_base;
        float st_loc = sa_loc + sigma_s_p;
        float kappa = sqrt(3.0f * sa_loc * st_loc);
        // largest ball that stays in the object and on one side of the interface
        float R = min(R_obj, max(fabs(di), eps_i));
        float3 dir = sample_sphere_dir(rng);
        float rad = R * rnd(rng);                    // uniform in radius (no firefly)
        float3 y = x + dir * rad;
        if (scene_sdf(y, sceneId, sp, center) < 0.0f) {
            float ell = light_path_len(y, wl, false, x_surf, n_surf,
                                       sceneId, sp, center, cap);
            float E_ri = Ft_in * (E0 * exp(-st_loc * ell) + E_amb);
            float f = 3.0f * sigma_s_p * st_loc * E_ri;
            float wsrc = 4.0f * M_PI_F * R * rad * rad * greens_ball(kappa, R, rad);
            est += weight * wsrc * f;
        }
        weight *= pbar(kappa, R);
        x = x + R * sample_sphere_dir(rng);
    }
    return (1.0f - fdr_diffuse(eta)) / (2.0f * A * M_PI_F) * est;
}

// Render kernel.  P is a float4 parameter array (layout documented in sss.swift).
kernel void k_render(constant float4* P     [[buffer(0)]],
                     device float*    out   [[buffer(1)]],
                     uint2 gid [[thread_position_in_grid]]) {
    float3 eye    = P[0].xyz;  float fov     = P[0].w;
    float3 target = P[1].xyz;
    float3 up0    = P[2].xyz;  float seedf   = P[2].w;
    float3 wl     = normalize(P[3].xyz); float groundOn = P[3].w;
    float3 E0     = P[4].xyz;  float ambient = P[4].w;
    float3 bg     = P[5].xyz;  float gAlbedo = P[5].w;
    float3 sigA   = P[6].xyz;  float g       = P[6].w;
    float3 sigS   = P[7].xyz;  float eta     = P[7].w;
    float  resX   = P[8].x; float resY = P[8].y; int walks = int(P[8].z);
    int    maxSteps = int(P[8].w);
    float  sceneId = P[9].y; float method = P[9].z; float specScale = P[9].w;
    float4 sp     = P[10];
    float3 center = P[11].xyz; float groundY = P[11].w;
    float  hetOn  = P[12].x; float3 boost = float3(P[12].y, P[12].z, P[12].w);
    float  inclRmaj = P[13].x; float inclRmin = P[13].y;
    float  detailFreq = P[15].x; float detailStr = P[15].y; float singleStr = P[15].z;

    uint W = uint(resX), H = uint(resY);
    if (gid.x >= W || gid.y >= H) return;
    uint pix = gid.y * W + gid.x;

    // camera ray (pinhole)
    float2 uv = (float2(gid) + 0.5f) / float2(resX, resY);
    uv = uv * 2.0f - 1.0f;
    uv.y = -uv.y;
    float aspect = resX / resY;
    float3 fwd = normalize(target - eye);
    float3 right = normalize(cross(fwd, up0));
    float3 up = cross(right, fwd);
    float tanf = tan(0.5f * fov * M_PI_F / 180.0f);
    float3 rd = normalize(fwd + uv.x * aspect * tanf * right + uv.y * tanf * up);

    bool planar = (method > 0.5f);
    int sid = int(sceneId);
    float roughness = clamp(P[14].x, 0.02f, 1.0f);
    float envI = P[14].y;
    float ambSSS = P[14].z;
    float specStr = P[14].w * specScale;
    // ambient (distant) environment irradiance feeding the subsurface term
    float3 ambEnv = ambSSS * env_radiance(float3(0.0f, 1.0f, 0.0f), envI);

    RNG rng; rng_seed(rng, pix, uint(seedf));
    float3 col = env_radiance(rd, envI);              // environment background

    float tObj = sphere_trace(eye, rd, sid, sp, center, 40.0f);
    float tGround = -1.0f;
    if (groundOn > 0.5f && rd.y < -1e-4f)
        tGround = (groundY - eye.y) / rd.y;
    bool useObj = (tObj > 0.0f) && (tGround < 0.0f || tObj < tGround);

    if (useObj && method > 4.5f) {                    // lighting regime: n.l and n.v
        float3 p = eye + tObj * rd;
        float3 ng = scene_normal(p, sid, sp, center);
        out[pix * 3 + 0] = dot(ng, wl);               // <0 = back-lit (light behind)
        out[pix * 3 + 1] = dot(ng, -rd);              // n.v (toward camera)
        out[pix * 3 + 2] = -1.0f;
        return;
    }
    if (useObj && method > 2.5f) {                    // local-thickness + curvature
        float3 p = eye + tObj * rd;
        float3 ng = scene_normal(p, sid, sp, center);
        float T = local_thickness(p, ng, sid, sp, center);
        // mean curvature as the SDF Laplacian: Delta sdf = kappa_1 + kappa_2 = 2H
        float hc = 0.02f * sp.x;
        float s0 = scene_sdf(p, sid, sp, center);
        float lap = (scene_sdf(p + float3(hc,0,0), sid, sp, center)
                   + scene_sdf(p - float3(hc,0,0), sid, sp, center)
                   + scene_sdf(p + float3(0,hc,0), sid, sp, center)
                   + scene_sdf(p - float3(0,hc,0), sid, sp, center)
                   + scene_sdf(p + float3(0,0,hc), sid, sp, center)
                   + scene_sdf(p - float3(0,0,hc), sid, sp, center)
                   - 6.0f * s0) / (hc * hc);
        out[pix * 3 + 0] = T; out[pix * 3 + 1] = lap; out[pix * 3 + 2] = -1.0f;
        return;
    }
    if (useObj) {
        float3 p = eye + tObj * rd;
        float3 ng = scene_normal(p, sid, sp, center);
        float3 n = bump_normal(p, ng, detailFreq, detailStr);   // fine surface texture
        float3 L = float3(0.0f);
        for (int ch = 0; ch < 3; ++ch) {
            float sa = sigA[ch];
            float ss = sigS[ch] * (1.0f - g);          // reduced scattering
            float E0c = E0[ch];
            float ae = ambEnv[ch];
            float acc = 0.0f;
            if (hetOn > 0.5f) {
                for (int w = 0; w < walks; ++w)
                    acc += wos_render_sample_het(p, ng, p, sid, sp, center, wl,
                                                 E0c, ae, sa, ss, eta, boost[ch],
                                                 inclRmaj, inclRmin, maxSteps, rng);
            } else {
                for (int w = 0; w < walks; ++w)
                    acc += wos_render_sample(p, ng, p, planar, sid, sp, center,
                                             wl, E0c, ae, sa, ss, eta, maxSteps, rng);
                if (singleStr > 0.0f)
                    L[ch] += singleStr * single_scatter(p, ng, rd, wl, E0c, ae,
                                                        sa, sigS[ch], g, eta,
                                                        sid, sp, center, rng);
            }
            L[ch] += acc / float(walks);
        }
        // dielectric coat: Fresnel-weighted glossy reflection of the environment
        float3 v = -rd;
        float ndv = max(dot(n, v), 1e-3f);
        float F0 = (eta - 1.0f) / (eta + 1.0f); F0 *= F0;
        float Fr = F0 + (1.0f - F0) * pow(1.0f - ndv, 5.0f);
        float3 spec = env_specular(reflect(rd, n), n, roughness, rng) * Fr * specStr;
        col = L * (1.0f - 0.6f * Fr) + spec;
    } else if (tGround > 0.0f) {
        float3 gp = eye + tGround * rd;
        float3 fn = float3(0.0f, 1.0f, 0.0f);
        float sh = 1.0f;
        float ts = sphere_trace(gp + wl * 1e-2f, wl, sid, sp, center, 40.0f);
        if (ts > 0.0f) sh = 0.2f;
        float3 irr = env_radiance(fn, envI);
        float fall = exp(-0.015f * length(gp.xz));
        float3 refl = env_specular(reflect(rd, fn), fn, 0.4f, rng);
        col = gAlbedo * irr * (0.25f + 0.75f * sh) * (0.4f + 0.6f * fall)
              + 0.08f * refl * sh;
    }

    out[pix * 3 + 0] = col.x;
    out[pix * 3 + 1] = col.y;
    out[pix * 3 + 2] = col.z;
}

// ============================================================================
// Stage 3: brute-force volumetric path tracing (independent ground truth).
// Analog random walk with true Fresnel boundaries and the Henyey-Greenstein
// phase function -- no diffusion approximation.  Used to confirm that the
// geometry-aware diffusion (multipole / Walk-on-Spheres) tracks real transport
// while the dipole does not.
// ============================================================================

inline float3 sample_hg(float3 dir, float g, thread RNG& rng) {
    float u = rnd(rng);
    float ct;
    if (fabs(g) < 1e-3f) ct = 1.0f - 2.0f * u;
    else {
        float sq = (1.0f - g * g) / (1.0f - g + 2.0f * g * u);
        ct = (1.0f + g * g - sq * sq) / (2.0f * g);
    }
    float st = sqrt(max(0.0f, 1.0f - ct * ct));
    float phi = 2.0f * M_PI_F * rnd(rng);
    float3 t, b; basis_from(dir, t, b);
    return st * cos(phi) * t + st * sin(phi) * b + ct * dir;
}
inline float fresnel_exit(float cosI, float eta) {        // dense -> air
    float sinT2 = eta * eta * (1.0f - cosI * cosI);
    if (sinT2 >= 1.0f) return 1.0f;                        // total internal refl.
    float cosT = sqrt(1.0f - sinT2);
    float rs = (eta * cosI - cosT) / (eta * cosI + cosT);
    float rp = (eta * cosT - cosI) / (eta * cosT + cosI);
    return 0.5f * (rs * rs + rp * rp);
}

// ---------------------------------------------------------------------------
// Ground-truth image: backward volumetric path tracing with next-event
// estimation.  From the refracted camera ray we trace an analog random walk
// (exponential free flights, Henyey-Greenstein scattering, albedo survival on
// an absorption event) and connect every scattering vertex to the light through
// the true boundary (angular Fresnel and total internal reflection).  No
// diffusion approximation and no half-space assumption: this is the reference
// against which the dipole and the grid-free estimator are measured, the
// standard way a subsurface method is validated.
// ---------------------------------------------------------------------------
inline float pt_sss_channel(float3 p, float3 n, float3 rd, float3 wl,
                            float E0, float E_amb,
                            float sigma_a, float sigma_s, float g, float eta,
                            int sid, float4 sp, float3 center,
                            int spp, int maxB, thread RNG& rng) {
    float sigma_t = sigma_a + sigma_s;
    if (sigma_t <= 0.0f) return 0.0f;
    float alb = sigma_s / sigma_t;
    float cap = 20.0f / sigma_t;
    float cosI = max(dot(-rd, n), 1e-3f);
    float Ft_in = 1.0f - fresnel_exit(cosI, 1.0f / eta);    // eye-side transmission
    float3 wt0 = refract(rd, n, 1.0f / eta);
    if (length(wt0) < 1e-4f) return 0.0f;                   // TIR at the eye
    wt0 = normalize(wt0);
    float Lsum = 0.0f;
    for (int s = 0; s < spp; ++s) {
        float3 x = p + wt0 * (5e-4f * cap);
        float3 w = wt0;
        float thr = Ft_in;
        for (int b = 0; b < maxB; ++b) {
            float t  = -log(max(rnd(rng), 1e-6f)) / sigma_t;       // free flight
            float db = light_path_len(x, w, false, p, n, sid, sp, center, cap);
            if (t >= db) break;                                    // leaves the medium
            x = x + w * t;                                         // scatter vertex
            // next-event estimation toward the directional key light
            float ell = light_path_len(x, wl, false, p, n, sid, sp, center, cap);
            float3 ne = scene_normal(x + wl * ell, sid, sp, center);
            float cosE = dot(wl, ne);
            float Ft_out = (cosE > 1e-3f) ? 1.0f - fresnel_exit(cosE, eta) : 0.0f;
            Lsum += thr * alb * hg_phase(dot(w, wl), g)
                    * exp(-sigma_t * ell) * Ft_out * E0;
            Lsum += thr * alb * (1.0f / (4.0f * M_PI_F)) * E_amb;  // isotropic ambient
            thr *= alb;                                            // indirect continuation
            w = sample_hg(w, g, rng);
            if (thr < 0.04f) { if (rnd(rng) > thr / 0.04f) break; thr = 0.04f; }
        }
    }
    return Lsum / float(spp);
}

kernel void k_render_pt(constant float4* P [[buffer(0)]],
                        device float*    out [[buffer(1)]],
                        uint2 gid [[thread_position_in_grid]]) {
    float3 eye = P[0].xyz;  float fov = P[0].w;
    float3 target = P[1].xyz; float3 up0 = P[2].xyz; float seedf = P[2].w;
    float3 wl = normalize(P[3].xyz);
    float3 E0 = P[4].xyz;
    float3 sigA = P[6].xyz; float g = P[6].w;
    float3 sigS = P[7].xyz; float eta = P[7].w;
    float resX = P[8].x, resY = P[8].y; int spp = int(P[8].z); int maxB = int(P[8].w);
    float sceneId = P[9].y; float4 sp = P[10]; float3 center = P[11].xyz;
    float envI = P[14].y; float ambSSS = P[14].z;
    uint W = uint(resX), H = uint(resY);
    if (gid.x >= W || gid.y >= H) return;
    uint pix = gid.y * W + gid.x;
    float2 uv = (float2(gid) + 0.5f) / float2(resX, resY); uv = uv * 2.0f - 1.0f; uv.y = -uv.y;
    float aspect = resX / resY;
    float3 fwd = normalize(target - eye);
    float3 right = normalize(cross(fwd, up0)); float3 up = cross(right, fwd);
    float tanf = tan(0.5f * fov * M_PI_F / 180.0f);
    float3 rd = normalize(fwd + uv.x * aspect * tanf * right + uv.y * tanf * up);
    int sid = int(sceneId);
    float3 ambEnv = ambSSS * env_radiance(float3(0.0f, 1.0f, 0.0f), envI);
    RNG rng; rng_seed(rng, pix, uint(seedf));
    float3 col = float3(0.0f);
    float tObj = sphere_trace(eye, rd, sid, sp, center, 40.0f);
    if (tObj > 0.0f) {
        float3 pp = eye + tObj * rd;
        float3 ng = scene_normal(pp, sid, sp, center);
        float3 L = float3(0.0f);
        for (int ch = 0; ch < 3; ++ch)
            L[ch] = pt_sss_channel(pp, ng, rd, wl, E0[ch], ambEnv[ch],
                                   sigA[ch], sigS[ch], g, eta, sid, sp, center,
                                   spp, maxB, rng);
        float ndv = max(dot(ng, -rd), 1e-3f);
        float F0 = (eta - 1.0f) / (eta + 1.0f); F0 *= F0;
        float Fr = F0 + (1.0f - F0) * pow(1.0f - ndv, 5.0f);
        col = L * (1.0f - 0.6f * Fr);                  // same coat attenuation as k_render
    }
    out[pix * 3 + 0] = col.x; out[pix * 3 + 1] = col.y; out[pix * 3 + 2] = col.z;
}

// Sphere brute-force: a pencil beam enters the sphere at the north pole; we
// tally diffuse exits by geodesic (arc) distance from the entry point.  This is
// the BSSRDF on a curved surface -- the dipole's flat profile cannot depend on
// curvature, so this isolates the curvature error.
kernel void k_brute_sphere(device const float* prm  [[buffer(0)]],
                           device atomic_uint* hist [[buffer(1)]],
                           device atomic_uint* meta [[buffer(2)]],
                           uint gid [[thread_position_in_grid]]) {
    // prm: 0=sigma_a 1=sigma_s 2=g 3=eta 4=Rs 5=n_bins 6=arc_max 7=K 8=seed 9=maxb
    float sigma_a = prm[0], sigma_s = prm[1], g = prm[2], eta = prm[3];
    float Rs = prm[4]; int n_bins = int(prm[5]); float arc_max = prm[6];
    int K = int(prm[7]); uint seed = uint(prm[8]); int maxb = int(prm[9]);
    float sigma_t = sigma_a + sigma_s;
    float albedo = sigma_s / sigma_t;
    float R_entry = fresnel_exit(1.0f, 1.0f / eta);
    float3 pole = float3(0, 0, 1);

    RNG rng; rng_seed(rng, gid, seed);
    for (int k = 0; k < K; ++k) {
        if (rnd(rng) < R_entry) continue;
        atomic_fetch_add_explicit(&meta[0], 1u, memory_order_relaxed);
        float3 pos = float3(0, 0, Rs);                 // north pole
        float3 dir = float3(0, 0, -1);                 // into the sphere
        bool alive = true;
        for (int bnc = 0; bnc < maxb && alive; ++bnc) {
            float s = -log(max(1e-7f, 1.0f - rnd(rng))) / sigma_t;
            // distance to the sphere boundary from inside
            float pd = dot(pos, dir);
            float disc = pd * pd - (dot(pos, pos) - Rs * Rs);
            float dbnd = -pd + sqrt(max(disc, 0.0f));
            if (s < dbnd) {                            // scatter / absorb
                pos += s * dir;
                if (rnd(rng) >= albedo) { alive = false; break; }
                dir = sample_hg(dir, g, rng);
            } else {                                    // reach the surface
                pos += dbnd * dir;
                float3 nrm = normalize(pos);
                float cosF = fabs(dot(dir, nrm));
                if (rnd(rng) < fresnel_exit(cosF, eta)) {
                    dir = dir - 2.0f * dot(dir, nrm) * nrm;   // internal reflection
                } else {
                    float arc = Rs * acos(clamp(dot(nrm, pole), -1.0f, 1.0f));
                    int bin = int(arc / arc_max * float(n_bins));
                    if (bin >= 0 && bin < n_bins)
                        atomic_fetch_add_explicit(&hist[bin], 1u, memory_order_relaxed);
                    atomic_fetch_add_explicit(&meta[1], 1u, memory_order_relaxed);
                    alive = false;
                }
            }
        }
    }
}

// Slab brute-force: a pencil beam enters the top face at the origin; we tally
// the radial distribution of diffuse top-face exits (the BSSRDF profile R_d(r))
// and the entered/exited counts.  out_hist and out_meta are 32-bit atomics.
kernel void k_brute_slab(device const float* prm   [[buffer(0)]],
                         device atomic_uint* hist  [[buffer(1)]],
                         device atomic_uint* meta  [[buffer(2)]],
                         device atomic_uint* histS [[buffer(3)]],  // single-scatter only
                         uint gid [[thread_position_in_grid]]) {
    // prm: 0=sigma_a 1=sigma_s 2=g 3=eta 4=T 5=n_bins 6=r_max 7=K 8=seed 9=maxb
    float sigma_a = prm[0], sigma_s = prm[1], g = prm[2], eta = prm[3];
    float T = prm[4]; int n_bins = int(prm[5]); float r_max = prm[6];
    int K = int(prm[7]); uint seed = uint(prm[8]); int maxb = int(prm[9]);
    float sigma_t = sigma_a + sigma_s;
    float albedo = sigma_s / sigma_t;
    float R_entry = fresnel_exit(1.0f, 1.0f / eta);        // air->dense at normal

    RNG rng; rng_seed(rng, gid, seed);
    for (int k = 0; k < K; ++k) {
        if (rnd(rng) < R_entry) continue;                  // specular reflection
        atomic_fetch_add_explicit(&meta[0], 1u, memory_order_relaxed);  // entered
        float3 pos = float3(0, 0, 0);
        float3 dir = float3(0, 0, 1);                       // into slab (+z)
        bool alive = true;
        int nsc = 0;                                        // scatter-event count
        for (int bnc = 0; bnc < maxb && alive; ++bnc) {
            float s = -log(max(1e-7f, 1.0f - rnd(rng))) / sigma_t;
            float dz = dir.z;
            float df = 1e30f;
            if (dz > 1e-6f) df = (T - pos.z) / dz;
            else if (dz < -1e-6f) df = (0.0f - pos.z) / dz;
            if (s < df) {                                  // scatter / absorb
                pos += s * dir;
                if (rnd(rng) >= albedo) { alive = false; break; }   // absorbed
                dir = sample_hg(dir, g, rng);
                nsc += 1;
            } else {                                        // reach a face
                pos += df * dir;
                float cosF = fabs(dir.z);
                float Rf = fresnel_exit(cosF, eta);
                if (rnd(rng) < Rf) { dir.z = -dir.z; }      // internal reflection
                else {
                    if (pos.z < 0.5f * T) {                  // top -> diffuse exit
                        float r = length(pos.xy);
                        int bin = int(r / r_max * float(n_bins));
                        if (bin >= 0 && bin < n_bins) {
                            atomic_fetch_add_explicit(&hist[bin], 1u, memory_order_relaxed);
                            if (nsc == 1)                    // exactly one scatter event
                                atomic_fetch_add_explicit(&histS[bin], 1u, memory_order_relaxed);
                        }
                        atomic_fetch_add_explicit(&meta[1], 1u, memory_order_relaxed);
                    } else {
                        atomic_fetch_add_explicit(&meta[2], 1u, memory_order_relaxed);
                    }
                    alive = false;
                }
            }
        }
    }
}


==> anc/code/sss.swift <==
//  sss.swift -- Metal driver for the grid-free subsurface scattering experiments.
//
//  Subcommands (Stage 1):
//      validate  L c f0 eps walks seed rho0 rho1 ...
//          Walk-on-Spheres on the uniform-source Dirichlet ball of radius L.
//          Prints JSON {points, phi, stderr, walks, seconds, walks_per_sec}.
//
//  The Metal source is read from shaders.metal (same directory) and compiled at
//  runtime, so no offline Metal toolchain is needed.

import Foundation
import Metal
import simd

// ---------------------------------------------------------------------------
// Metal setup
// ---------------------------------------------------------------------------
func die(_ msg: String) -> Never { FileHandle.standardError.write((msg + "\n").data(using: .utf8)!); exit(1) }

let device = MTLCreateSystemDefaultDevice() ?? { die("no Metal device") }()
let queue = device.makeCommandQueue() ?? { die("no command queue") }()

func shaderDir() -> String {
    // directory of this source file's sibling shaders.metal: try cwd then argv0 dir
    let fm = FileManager.default
    if fm.fileExists(atPath: "shaders.metal") { return "." }
    let exe = CommandLine.arguments[0]
    let dir = (exe as NSString).deletingLastPathComponent
    if fm.fileExists(atPath: dir + "/shaders.metal") { return dir }
    return "."
}

func buildLibrary() -> MTLLibrary {
    // Prefer a precompiled .metallib (built offline by build_shaders.sh);
    // fall back to runtime compilation so the driver runs without full Xcode.
    let libPath = shaderDir() + "/shaders.metallib"
    if FileManager.default.fileExists(atPath: libPath),
       let lib = try? device.makeLibrary(URL: URL(fileURLWithPath: libPath)) {
        return lib
    }
    let path = shaderDir() + "/shaders.metal"
    guard let src = try? String(contentsOfFile: path, encoding: .utf8) else {
        die("cannot read \(path)")
    }
    let opts = MTLCompileOptions()
    opts.mathMode = .fast
    do { return try device.makeLibrary(source: src, options: opts) }
    catch { die("shader compile error: \(error)") }
}

let library = buildLibrary()

func pso(_ name: String) -> MTLComputePipelineState {
    guard let fn = library.makeFunction(name: name) else { die("no kernel \(name)") }
    do { return try device.makeComputePipelineState(function: fn) }
    catch { die("pso \(name): \(error)") }
}

func makeBuffer<T>(_ array: [T]) -> MTLBuffer {
    array.withUnsafeBytes { raw in
        device.makeBuffer(bytes: raw.baseAddress!, length: raw.count, options: .storageModeShared)!
    }
}
func makeBuffer(zeros count: Int) -> MTLBuffer {
    device.makeBuffer(length: count * MemoryLayout<Float>.stride, options: .storageModeShared)!
}

func dispatch1D(_ p: MTLComputePipelineState, _ enc: MTLComputeCommandEncoder, _ n: Int) {
    let w = min(p.maxTotalThreadsPerThreadgroup, 256)
    enc.dispatchThreads(MTLSize(width: n, height: 1, depth: 1),
                        threadsPerThreadgroup: MTLSize(width: w, height: 1, depth: 1))
}

// ---------------------------------------------------------------------------
// JSON helper
// ---------------------------------------------------------------------------
func jsonArray(_ xs: [Double]) -> String {
    "[" + xs.map { String(format: "%.8g", $0) }.joined(separator: ",") + "]"
}

// ---------------------------------------------------------------------------
// validate subcommand
// ---------------------------------------------------------------------------
func cmdValidate(_ args: [String]) {
    guard args.count >= 7 else { die("validate L c f0 eps walks seed rho0 [rho1 ...]") }
    let L = Float(args[0])!, c = Float(args[1])!, f0 = Float(args[2])!
    let eps = Float(args[3])!, walks = Int(args[4])!, seed = Int(args[5])!
    let rhos = args[6...].map { Float($0)! }
    let pts = rhos.map { SIMD3<Float>($0, 0, 0) }
    let nPts = pts.count
    let total = walks * nPts

    let pBuf = makeBuffer(pts)
    let params: [Float] = [L, c, f0, eps, 4096, Float(walks), Float(nPts), Float(seed)]
    let prmBuf = makeBuffer(params)
    let outBuf = makeBuffer(zeros: total)

    let p = pso("k_validate_ball")
    let t0 = Date()
    let cmd = queue.makeCommandBuffer()!
    let enc = cmd.makeComputeCommandEncoder()!
    enc.setComputePipelineState(p)
    enc.setBuffer(pBuf, offset: 0, index: 0)
    enc.setBuffer(prmBuf, offset: 0, index: 1)
    enc.setBuffer(outBuf, offset: 0, index: 2)
    dispatch1D(p, enc, total)
    enc.endEncoding()
    cmd.commit()
    cmd.waitUntilCompleted()
    let secs = -t0.timeIntervalSinceNow

    let ptr = outBuf.contents().bindMemory(to: Float.self, capacity: total)
    var means = [Double](), serrs = [Double]()
    for j in 0..<nPts {
        var s = 0.0, s2 = 0.0
        for w in 0..<walks {
            let v = Double(ptr[j * walks + w]); s += v; s2 += v * v
        }
        let n = Double(walks)
        let m = s / n
        let varr = max(s2 / n - m * m, 0.0)
        means.append(m); serrs.append(sqrt(varr / n))
    }
    let wps = Double(total) / secs
    var out = "{\n"
    out += "  \"device\": \"\(device.name)\",\n"
    out += "  \"L\": \(L), \"c\": \(c), \"f0\": \(f0), \"walks\": \(walks),\n"
    out += "  \"rho\": \(jsonArray(rhos.map { Double($0) })),\n"
    out += "  \"phi\": \(jsonArray(means)),\n"
    out += "  \"stderr\": \(jsonArray(serrs)),\n"
    out += "  \"seconds\": \(String(format: "%.4f", secs)),\n"
    out += "  \"walks_per_sec\": \(String(format: "%.0f", wps))\n"
    out += "}"
    print(out)
}

// ---------------------------------------------------------------------------
// render subcommand:  sss render config.json
// ---------------------------------------------------------------------------
func cmdRender(_ args: [String]) {
    guard let path = args.first,
          let data = FileManager.default.contents(atPath: path),
          let cfg = (try? JSONSerialization.jsonObject(with: data)) as? [String: Any]
    else { die("render: cannot read config json") }

    func d(_ k: String, _ def: Double) -> Double { (cfg[k] as? NSNumber)?.doubleValue ?? def }
    func vec(_ k: String, _ def: [Double]) -> [Double] {
        if let a = cfg[k] as? [Any] { return a.map { ($0 as? NSNumber)?.doubleValue ?? 0 } }
        return def
    }
    func f4(_ a: [Double]) -> SIMD4<Float> {
        SIMD4<Float>(Float(a.count > 0 ? a[0] : 0), Float(a.count > 1 ? a[1] : 0),
                     Float(a.count > 2 ? a[2] : 0), Float(a.count > 3 ? a[3] : 0))
    }

    let W = Int(d("width", 512)), H = Int(d("height", 512))
    let eye = vec("eye", [0, 0, 5]), target = vec("target", [0, 0, 0])
    let up = vec("up", [0, 1, 0]), lightDir = vec("lightDir", [0.4, 0.7, 0.6])
    let lightE = vec("lightE", [1, 1, 1]), bg = vec("bg", [0.02, 0.03, 0.05])
    let sigA = vec("sigma_a", [0.1, 0.1, 0.1]), sigS = vec("sigma_s", [1, 1, 1])
    let sp = vec("sceneParams", [1, 0.35, 0.3, 0.1]), center = vec("center", [0, 0, 0])

    let boost = vec("boost", [0, 0, 0])
    var P = [SIMD4<Float>](repeating: SIMD4<Float>(repeating: 0), count: 16)
    P[0] = f4([eye[0], eye[1], eye[2], d("fov", 35)])
    P[1] = f4([target[0], target[1], target[2], 0])
    P[2] = f4([up[0], up[1], up[2], d("seed", 1)])
    P[3] = f4([lightDir[0], lightDir[1], lightDir[2], d("groundOn", 1)])
    P[4] = f4([lightE[0], lightE[1], lightE[2], d("ambient", 0.3)])
    P[5] = f4([bg[0], bg[1], bg[2], d("groundAlbedo", 0.55)])
    P[6] = f4([sigA[0], sigA[1], sigA[2], d("g", 0)])
    P[7] = f4([sigS[0], sigS[1], sigS[2], d("eta", 1.4)])
    P[8] = f4([Double(W), Double(H), d("walks", 128), d("maxSteps", 512)])
    P[9] = f4([0, d("sceneId", 1), d("method", 0), d("specular", 1)])
    P[10] = f4(sp)
    P[11] = f4([center[0], center[1], center[2], d("groundY", -1.2)])
    P[12] = f4([d("het", 0), boost[0], boost[1], boost[2]])
    P[13] = f4([d("inclRmaj", 2.0), d("inclRmin", 0.6), 0, 0])
    P[14] = f4([d("roughness", 0.18), d("envIntensity", 1.0),
                d("ambientSSS", 0.5), d("specStrength", 1.0)])
    P[15] = f4([d("detailFreq", 2.5), d("detailStrength", 0.0),
                d("singleScatter", 0.0), 0])

    let pBuf = makeBuffer(P)
    let outBuf = device.makeBuffer(length: W * H * 3 * MemoryLayout<Float>.stride,
                                   options: .storageModeShared)!
    let p = pso(Int(d("method", 0)) == 4 ? "k_render_pt" : "k_render")
    let t0 = Date()
    let cmd = queue.makeCommandBuffer()!
    let enc = cmd.makeComputeCommandEncoder()!
    enc.setComputePipelineState(p)
    enc.setBuffer(pBuf, offset: 0, index: 0)
    enc.setBuffer(outBuf, offset: 0, index: 1)
    let tw = 16, th = 16
    enc.dispatchThreadgroups(MTLSize(width: (W + tw - 1) / tw, height: (H + th - 1) / th, depth: 1),
                             threadsPerThreadgroup: MTLSize(width: tw, height: th, depth: 1))
    enc.endEncoding(); cmd.commit(); cmd.waitUntilCompleted()
    let secs = -t0.timeIntervalSinceNow

    let outPath = (cfg["out"] as? String) ?? "render.f32"
    let raw = Data(bytes: outBuf.contents(), count: W * H * 3 * MemoryLayout<Float>.stride)
    try? raw.write(to: URL(fileURLWithPath: outPath))
    print("{\"device\":\"\(device.name)\",\"width\":\(W),\"height\":\(H)," +
          "\"walks\":\(Int(d("walks", 128))),\"method\":\(Int(d("method", 0)))," +
          "\"seconds\":\(String(format: "%.3f", secs)),\"out\":\"\(outPath)\"}")
}

// ---------------------------------------------------------------------------
// slab subcommand: brute-force volumetric MC of a finite slab's R_d(r)
//   sss slab sigma_a sigma_s g eta T n_bins r_max threads K seed maxb
// ---------------------------------------------------------------------------
func cmdSlab(_ a: [String]) {
    guard a.count >= 11 else { die("slab sigma_a sigma_s g eta T n_bins r_max threads K seed maxb") }
    let prm: [Float] = [Float(a[0])!, Float(a[1])!, Float(a[2])!, Float(a[3])!,
                        Float(a[4])!, Float(a[5])!, Float(a[6])!, Float(a[8])!,
                        Float(a[9])!, Float(a[10])!]
    let nBins = Int(a[5])!, threads = Int(a[7])!
    let prmBuf = makeBuffer(prm)
    let histBuf = device.makeBuffer(length: nBins * 4, options: .storageModeShared)!
    let histSBuf = device.makeBuffer(length: nBins * 4, options: .storageModeShared)!
    let metaBuf = device.makeBuffer(length: 4 * 4, options: .storageModeShared)!
    memset(histBuf.contents(), 0, nBins * 4)
    memset(histSBuf.contents(), 0, nBins * 4)
    memset(metaBuf.contents(), 0, 4 * 4)

    let p = pso("k_brute_slab")
    let t0 = Date()
    let cmd = queue.makeCommandBuffer()!
    let enc = cmd.makeComputeCommandEncoder()!
    enc.setComputePipelineState(p)
    enc.setBuffer(prmBuf, offset: 0, index: 0)
    enc.setBuffer(histBuf, offset: 0, index: 1)
    enc.setBuffer(metaBuf, offset: 0, index: 2)
    enc.setBuffer(histSBuf, offset: 0, index: 3)
    dispatch1D(p, enc, threads)
    enc.endEncoding(); cmd.commit(); cmd.waitUntilCompleted()
    let secs = -t0.timeIntervalSinceNow

    let h = histBuf.contents().bindMemory(to: UInt32.self, capacity: nBins)
    let hs = histSBuf.contents().bindMemory(to: UInt32.self, capacity: nBins)
    let m = metaBuf.contents().bindMemory(to: UInt32.self, capacity: 4)
    var hist = [Double](), histS = [Double]()
    for i in 0..<nBins { hist.append(Double(h[i])); histS.append(Double(hs[i])) }
    let entered = Double(m[0]), top = Double(m[1]), bot = Double(m[2])
    print("{\"device\":\"\(device.name)\",\"T\":\(Float(a[4])!),\"r_max\":\(Float(a[6])!)," +
          "\"n_bins\":\(nBins),\"entered\":\(entered),\"top_exit\":\(top),\"bot_exit\":\(bot)," +
          "\"reflectance\":\(top / max(entered,1)),\"seconds\":\(String(format: "%.3f", secs))," +
          "\"hist\":\(jsonArray(hist)),\"hist_single\":\(jsonArray(histS))}")
}

// ---------------------------------------------------------------------------
// sphere subcommand: brute-force BSSRDF on a sphere (curvature)
//   sss sphere sigma_a sigma_s g eta Rs n_bins arc_max threads K seed maxb
// ---------------------------------------------------------------------------
func cmdSphere(_ a: [String]) {
    guard a.count >= 11 else { die("sphere sigma_a sigma_s g eta Rs n_bins arc_max threads K seed maxb") }
    let prm: [Float] = [Float(a[0])!, Float(a[1])!, Float(a[2])!, Float(a[3])!,
                        Float(a[4])!, Float(a[5])!, Float(a[6])!, Float(a[8])!,
                        Float(a[9])!, Float(a[10])!]
    let nBins = Int(a[5])!, threads = Int(a[7])!
    let prmBuf = makeBuffer(prm)
    let histBuf = device.makeBuffer(length: nBins * 4, options: .storageModeShared)!
    let metaBuf = device.makeBuffer(length: 4 * 4, options: .storageModeShared)!
    memset(histBuf.contents(), 0, nBins * 4); memset(metaBuf.contents(), 0, 4 * 4)
    let p = pso("k_brute_sphere")
    let t0 = Date()
    let cmd = queue.makeCommandBuffer()!; let enc = cmd.makeComputeCommandEncoder()!
    enc.setComputePipelineState(p)
    enc.setBuffer(prmBuf, offset: 0, index: 0)
    enc.setBuffer(histBuf, offset: 0, index: 1)
    enc.setBuffer(metaBuf, offset: 0, index: 2)
    dispatch1D(p, enc, threads)
    enc.endEncoding(); cmd.commit(); cmd.waitUntilCompleted()
    let secs = -t0.timeIntervalSinceNow
    let h = histBuf.contents().bindMemory(to: UInt32.self, capacity: nBins)
    let m = metaBuf.contents().bindMemory(to: UInt32.self, capacity: 4)
    var hist = [Double](); for i in 0..<nBins { hist.append(Double(h[i])) }
    let entered = Double(m[0]), top = Double(m[1])
    print("{\"device\":\"\(device.name)\",\"Rs\":\(Float(a[4])!),\"arc_max\":\(Float(a[6])!)," +
          "\"n_bins\":\(nBins),\"entered\":\(entered),\"exit\":\(top)," +
          "\"reflectance\":\(top / max(entered,1)),\"seconds\":\(String(format: "%.3f", secs))," +
          "\"hist\":\(jsonArray(hist))}")
}

// ---------------------------------------------------------------------------
// dispatch
// ---------------------------------------------------------------------------
let argv = CommandLine.arguments
guard argv.count >= 2 else { die("usage: sss <subcommand> ...") }
switch argv[1] {
case "validate": cmdValidate(Array(argv[2...]))
case "render": cmdRender(Array(argv[2...]))
case "slab": cmdSlab(Array(argv[2...]))
case "sphere": cmdSphere(Array(argv[2...]))
default: die("unknown subcommand \(argv[1])")
}


==> anc/code/wos_cpu.py <==
"""
wos_cpu.py -- a vectorised, grid-free Walk-on-Spheres estimator for the screened
Poisson (modified Helmholtz) equation

        laplacian(phi) - c * phi = -f      in  Omega = { sdf < 0 },
        phi = g                            on  the boundary,

evaluated by the standard ball-walk estimator.  At a point x with empty-ball
radius R = -sdf(x):

  * a source sample is drawn uniformly inside the ball and weighted by the
    ball's modified-Helmholtz Green's function
        G_R^c(t) = sinh(kappa (R - t)) / (4 pi t sinh(kappa R)),   t = |z - x|,
    (the c -> 0 limit (R - t)/(4 pi t R) is the harmonic Green's function);
  * the walk jumps to a uniform point on the sphere with the survival weight
        Pbar(R) = kappa R / sinh(kappa R)     (= 1 when c = 0);
  * when the walk reaches the eps-shell of the boundary it collects g there.

This file is the portable CPU reference: it is what the Metal kernel must
reproduce, and it lets the central finding be re-checked without a GPU.  The
domain is supplied as a Python callable, so the same estimator runs on a ball, a
slab or any signed-distance shape.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Callable, Optional, Tuple

import numpy as np


def _pbar(kappa, R: np.ndarray) -> np.ndarray:
    """kappa*R / sinh(kappa*R), array-safe (kappa scalar or array), small-x safe."""
    x = np.asarray(kappa) * R
    small = x < 1e-3
    return np.where(small, 1.0 / (1.0 + x * x / 6.0),
                    x / np.sinh(np.where(small, 1.0, x)))


def _greens(kappa, R: np.ndarray, t: np.ndarray) -> np.ndarray:
    """Ball Green's function G_R^c(t), array-safe in kappa, t in (0, R]."""
    t = np.maximum(t, 1e-12)
    kappa = np.asarray(kappa)
    kR = kappa * R
    harmonic = (R - t) / (4.0 * np.pi * t * R)
    kk = np.where(kR < 1e-4, 1.0, kappa)   # avoid 0/0; masked out below
    screened = np.sinh(kk * (R - t)) / (4.0 * np.pi * t * np.sinh(kk * R))
    return np.where(kR < 1e-4, harmonic, screened)


@dataclass
class WoSResult:
    phi: np.ndarray         # estimate per evaluation point
    stderr: np.ndarray      # standard error per evaluation point
    mean_steps: float       # average ball-walk length (diagnostic)


def solve_wos(
    eval_pts: np.ndarray,                       # (P,3) points to evaluate phi at
    sdf: Callable[[np.ndarray], np.ndarray],    # signed distance, <0 inside
    c: float,                                   # screening constant sigma_a/D
    f: Optional[Callable[[np.ndarray], np.ndarray]] = None,   # source f(x)
    g: Optional[Callable[[np.ndarray], np.ndarray]] = None,   # boundary value
    n_walks: int = 4096,
    eps_shell: float = 1e-3,
    max_steps: int = 4096,
    rng: Optional[np.random.Generator] = None,
    batch_walks: int = 4096,
) -> WoSResult:
    """Estimate phi at each eval point with n_walks independent ball-walks."""
    if rng is None:
        rng = np.random.default_rng(0)
    kappa = float(np.sqrt(max(c, 0.0)))
    P = eval_pts.shape[0]

    sum1 = np.zeros(P)         # running sum of per-walk estimates
    sum2 = np.zeros(P)         # running sum of squares
    total_steps = 0
    total_walks_done = 0

    done = 0
    while done < n_walks:
        m = min(batch_walks, n_walks - done)
        # state for this batch: each eval point carried by m walkers
        x = np.repeat(eval_pts, m, axis=0).astype(np.float64)   # (P*m, 3)
        owner = np.repeat(np.arange(P), m)                      # which eval pt
        est = np.zeros(x.shape[0])
        weight = np.ones(x.shape[0])
        active = np.ones(x.shape[0], dtype=bool)

        for step in range(max_steps):
            if not active.any():
                break
            xi = x[active]
            d = sdf(xi)
            R = -d                      # empty-ball radius (interior d<0)
            R = np.maximum(R, 0.0)

            # --- boundary test ---
            at_bdry = R < eps_shell
            if at_bdry.any():
                idx_active = np.where(active)[0]
                hit = idx_active[at_bdry]
                if g is not None:
                    # project to boundary along the outward normal estimate
                    xb = xi[at_bdry]
                    est[hit] += weight[hit] * g(xb)
                # else homogeneous Dirichlet: contributes 0
                active[hit] = False

            cont = ~at_bdry
            if not cont.any():
                continue
            idx_active = np.where(active)[0]
            xi = x[idx_active]
            Ri = (-sdf(xi))
            Ri = np.maximum(Ri, eps_shell)

            # --- source term: one uniform-in-radius sample (no 1/t firefly) ---
            if f is not None:
                u = rng.standard_normal((xi.shape[0], 3))
                u /= np.linalg.norm(u, axis=1, keepdims=True)
                rad = Ri * rng.random(xi.shape[0])               # uniform in radius
                zsrc = xi + u * rad[:, None]
                wsrc = 4.0 * np.pi * Ri * rad * rad * _greens(kappa, Ri, rad)
                est[idx_active] += weight[idx_active] * wsrc * f(zsrc)

            # --- jump to a uniform point on the sphere, apply survival weight ---
            weight[idx_active] *= _pbar(kappa, Ri)
            v = rng.standard_normal((xi.shape[0], 3))
            v /= np.linalg.norm(v, axis=1, keepdims=True)
            x[idx_active] = xi + v * Ri[:, None]

            total_steps += idx_active.shape[0]

        # fold this batch's per-walk estimates into per-eval-point stats
        np.add.at(sum1, owner, est)
        np.add.at(sum2, owner, est * est)
        total_walks_done += m
        done += m

    n = float(n_walks)
    mean = sum1 / n
    var = np.maximum(sum2 / n - mean * mean, 0.0)
    stderr = np.sqrt(var / n)
    mean_steps = total_steps / max(total_walks_done * P, 1)
    return WoSResult(phi=mean, stderr=stderr, mean_steps=mean_steps)


def solve_wos_var(
    eval_pts: np.ndarray,
    sdf: Callable[[np.ndarray], np.ndarray],
    c_func: Callable[[np.ndarray], np.ndarray],   # spatially varying screening c(x)
    c_bar: float,                                  # global majorant, >= max c(x)
    f: Callable[[np.ndarray], np.ndarray],
    g: Optional[Callable[[np.ndarray], np.ndarray]] = None,
    c_bar_func: Optional[Callable[[np.ndarray, np.ndarray], np.ndarray]] = None,
    n_walks: int = 8192,
    eps_shell: float = 1e-3,
    max_steps: int = 4096,
    w_min: float = 1e-4,
    rng: Optional[np.random.Generator] = None,
) -> WoSResult:
    """Walk-on-Spheres for the *spatially varying* screened Poisson equation

        laplacian(phi) - c(x) phi = -f(x).

    Following the null-scattering idea of Sawhney et al. 2022, we run the walk
    with a constant majorant screening c_bar and treat the deficit (c_bar - c(x))
    as an extra source proportional to phi itself, sampled in the same ball.  Each
    step continues either to the sphere (weight Pbar) or to the interior deficit
    point (weight vol*G*(c_bar - c(y))); both are <= 1 in total, so the walk
    terminates.  Reduces exactly to the constant-c estimator when c == c_bar.
    """
    if rng is None:
        rng = np.random.default_rng(0)
    kappa = float(np.sqrt(max(c_bar, 0.0)))
    P = eval_pts.shape[0]
    sum1 = np.zeros(P); sum2 = np.zeros(P)
    total_steps = 0

    x = np.repeat(eval_pts, n_walks, axis=0).astype(np.float64)
    owner = np.repeat(np.arange(P), n_walks)
    est = np.zeros(x.shape[0]); weight = np.ones(x.shape[0])
    active = np.ones(x.shape[0], dtype=bool)

    for _ in range(max_steps):
        if not active.any():
            break
        idx = np.where(active)[0]
        xi = x[idx]
        R = np.maximum(-sdf(xi), 0.0)
        at_bdry = R < eps_shell
        if at_bdry.any():
            hit = idx[at_bdry]
            if g is not None:
                est[hit] += weight[hit] * g(xi[at_bdry])
            active[hit] = False
        cont = ~at_bdry
        if not cont.any():
            continue
        idx = idx[cont]; xi = xi[cont]
        R = np.maximum(-sdf(xi), eps_shell)
        # per-ball majorant tightens the deficit and cuts variance
        cbar = c_bar_func(xi, R) if c_bar_func is not None else np.full(R.shape, c_bar)
        kap = np.sqrt(np.maximum(cbar, 0.0))
        # one uniform-in-radius sample, shared by source and deficit transport
        u = rng.standard_normal((xi.shape[0], 3))
        u /= np.linalg.norm(u, axis=1, keepdims=True)
        rad = R * rng.random(xi.shape[0])               # uniform in radius (no firefly)
        y = xi + u * rad[:, None]
        wsrc = 4.0 * np.pi * R * rad * rad * _greens(kap, R, rad)
        est[idx] += weight[idx] * wsrc * f(y)
        a = _pbar(kap, R)
        b = wsrc * np.maximum(cbar - c_func(y), 0.0)
        tot = a + b
        dead = tot < 1e-12
        if dead.any():
            active[idx[dead]] = False
        live = ~dead
        idx2 = idx[live]
        weight[idx2] *= tot[live]
        # choose sphere vs deficit branch
        sph = rng.random(idx2.shape[0]) < (a[live] / tot[live])
        v = rng.standard_normal((idx2.shape[0], 3))
        v /= np.linalg.norm(v, axis=1, keepdims=True)
        new_sphere = xi[live] + R[live, None] * v
        x[idx2] = np.where(sph[:, None], new_sphere, y[live])
        # russian roulette on small weight
        small = weight[idx2] < w_min
        active[idx2[small]] = False
        total_steps += idx2.shape[0]

    np.add.at(sum1, owner, est)
    np.add.at(sum2, owner, est * est)
    n = float(n_walks)
    mean = sum1 / n
    var = np.maximum(sum2 / n - mean * mean, 0.0)
    return WoSResult(phi=mean, stderr=np.sqrt(var / n),
                     mean_steps=total_steps / max(n_walks * P, 1))


# ---------------------------------------------------------------------------
# Validation
# ---------------------------------------------------------------------------
def _validate() -> None:
    import physics

    rng = np.random.default_rng(1)

    # ---- (A) harmonic Dirichlet on a ball: phi(x)=x_z exactly ----
    L = 1.0
    sdf_ball = lambda p: np.linalg.norm(p, axis=1) - L

    def g_z(pb):                       # boundary value = z-coordinate
        nrm = np.linalg.norm(pb, axis=1, keepdims=True)
        return (pb / nrm * L)[:, 2]

    pts = np.array([[0.0, 0.0, 0.0],
                    [0.3, 0.0, 0.4],
                    [0.0, -0.5, 0.2]])
    res = solve_wos(pts, sdf_ball, c=0.0, f=None, g=g_z,
                    n_walks=20000, eps_shell=2e-3, rng=rng)
    truth = pts[:, 2]
    err = np.abs(res.phi - truth)
    print("[A] harmonic  phi vs z   est=", np.round(res.phi, 4),
          " truth=", truth, " maxerr=", f"{err.max():.2e}",
          f" (<~3*se={3*res.stderr.max():.2e})  steps~{res.mean_steps:.1f}")

    # ---- (B) screened Poisson, uniform source, Dirichlet 0 on a ball ----
    mp = physics.PRESETS["whicmy"]           # short diffusion length -> visible screening
    c = mp.c
    Lb = 1.5 * mp.ell_d
    sdf_b = lambda p: np.linalg.norm(p, axis=1) - Lb
    f0 = 1.0
    f_const = lambda p: np.full(p.shape[0], f0)
    rhos = np.array([0.0, 0.4, 0.8, 1.2]) * mp.ell_d
    pts_b = np.zeros((rhos.size, 3))
    pts_b[:, 0] = rhos
    res_b = solve_wos(pts_b, sdf_b, c=c, f=f_const, g=None,
                      n_walks=60000, eps_shell=1e-3 * Lb, rng=rng)
    truth_b = physics.analytic_ball_phi(rhos, Lb, c, f0)
    rel = np.abs(res_b.phi - truth_b) / np.maximum(np.abs(truth_b), 1e-12)
    print(f"[B] screened ball  c={c:.4f}  L={Lb:.3f}  ell_d={mp.ell_d:.3f}")
    for i, r in enumerate(rhos):
        print(f"    rho={r:6.3f}  wos={res_b.phi[i]:.5f} "
              f"+-{res_b.stderr[i]:.5f}   exact={truth_b[i]:.5f}   "
              f"rel={rel[i]:.3%}")
    print(f"    mean walk length ~ {res_b.mean_steps:.1f} steps")

    # ---- (C) finite slab: the planar geometry where the dipole fails ----
    # 3D Walk-on-Spheres with a z-only source vs the closed-form slab solution.
    mp = physics.PRESETS["whicmy"]
    c = mp.c
    beta = mp.sigma_t_p
    z_b = mp.z_b
    T = 1.0 * mp.ell_d
    zlo, zhi = -z_b, T + z_b

    def sdf_slab(p):
        return -np.minimum(p[:, 2] - zlo, zhi - p[:, 2])

    def f_slab(p):
        return np.exp(-beta * p[:, 2])          # f0 = 1

    zs = np.linspace(0.0, T, 6)
    pts_s = np.zeros((zs.size, 3))
    pts_s[:, 2] = zs
    res_s = solve_wos(pts_s, sdf_slab, c=c, f=f_slab, g=None,
                      n_walks=80000, eps_shell=1e-3 * mp.ell_d, rng=rng,
                      max_steps=2048)
    truth_s = physics.slab_phi_1d(zs, T, c, beta, z_b, f0=1.0)
    print(f"[C] finite slab  T={T:.3f}=1.0 ell_d  c={c:.3f}  z_b={z_b:.3f}")
    for i, z in enumerate(zs):
        rel = abs(res_s.phi[i] - truth_s[i]) / max(abs(truth_s[i]), 1e-12)
        print(f"    z={z:6.3f}  wos={res_s.phi[i]:.5f} +-{res_s.stderr[i]:.5f}"
              f"   exact={truth_s[i]:.5f}   rel={rel:.3%}")


def _validate_var() -> None:
    """Variable-coefficient solver vs a manufactured solution.

    phi(rho) = L^2 - rho^2 solves  lap(phi) - c(rho) phi = -f  with phi(L)=0,
    lap(phi) = -6, c(rho) = c0 (1 + a (rho/L)^2), f = c(rho)(L^2-rho^2) + 6.
    """
    rng = np.random.default_rng(3)
    L = 1.0
    c0, a = 4.0, 1.0                       # c varies 2x, from c0 to c0(1+a)
    c_bar = c0 * (1.0 + a)
    sdf_ball = lambda p: np.linalg.norm(p, axis=1) - L

    def c_func(p):
        rho2 = np.sum(p * p, axis=1)
        return c0 * (1.0 + a * rho2 / (L * L))

    def f_func(p):
        rho2 = np.sum(p * p, axis=1)
        return c_func(p) * (L * L - rho2) + 6.0

    def c_bar_ball(xc, R):                  # tight per-ball majorant: max c on ball
        rho_max = np.minimum(np.linalg.norm(xc, axis=1) + R, L)
        return c0 * (1.0 + a * (rho_max / L) ** 2)

    rhos = np.array([0.0, 0.3, 0.6, 0.85]) * L
    pts = np.zeros((rhos.size, 3)); pts[:, 0] = rhos
    res = solve_wos_var(pts, sdf_ball, c_func, c_bar, f_func, g=None,
                        c_bar_func=c_bar_ball,
                        n_walks=400000, eps_shell=1e-3, rng=rng, max_steps=4096)
    truth = L * L - rhos ** 2
    print(f"[D] variable-c (manufactured)  c in [{c0:.1f},{c_bar:.1f}]")
    for i, r in enumerate(rhos):
        rel = abs(res.phi[i] - truth[i]) / max(abs(truth[i]), 1e-12)
        print(f"    rho={r:5.2f}  wos={res.phi[i]:.5f} +-{res.stderr[i]:.5f}"
              f"   exact={truth[i]:.5f}   rel={rel:.3%}")
    print(f"    mean walk length ~ {res.mean_steps:.1f} steps")


if __name__ == "__main__":
    _validate()
    _validate_var()


==> anc/results/brute.json <==
{
  "medium": "whicmy",
  "ell_d": 0.39013715732043525,
  "R_dipole": 0.43727583151178434,
  "taus": [
    0.25,
    0.4,
    0.6,
    0.8,
    1.0,
    1.5,
    2.0,
    3.0,
    4.0,
    6.0
  ],
  "r_max": 3.121097258563482,
  "n_bins": 120,
  "bin_ctr": [
    0.013004571910681174,
    0.03901371573204352,
    0.06502285955340587,
    0.09103200337476822,
    0.11704114719613057,
    0.1430502910174929,
    0.16905943483885527,
    0.1950685786602176,
    0.22107772248157997,
    0.2470868663029423,
    0.2730960101243046,
    0.299105153945667,
    0.3251142977670294,
    0.3511234415883917,
    0.37713258540975403,
    0.4031417292311164,
    0.42915087305247873,
    0.4551600168738411,
    0.48116916069520344,
    0.5071783045165658,
    0.5331874483379282,
    0.5591965921592905,
    0.5852057359806528,
    0.6112148798020152,
    0.6372240236233775,
    0.6632331674447398,
    0.6892423112661022,
    0.7152514550874646,
    0.7412605989088269,
    0.7672697427301893,
    0.7932788865515517,
    0.819288030372914,
    0.8452971741942763,
    0.8713063180156386,
    0.897315461837001,
    0.9233246056583634,
    0.9493337494797257,
    0.975342893301088,
    1.0013520371224502,
    1.0273611809438128,
    1.053370324765175,
    1.0793794685865374,
    1.1053886124079,
    1.131397756229262,
    1.1574069000506246,
    1.1834160438719867,
    1.2094251876933493,
    1.2354343315147114,
    1.261443475336074,
    1.287452619157436,
    1.3134617629787986,
    1.3394709068001611,
    1.3654800506215232,
    1.3914891944428858,
    1.4174983382642479,
    1.4435074820856104,
    1.4695166259069725,
    1.495525769728335,
    1.5215349135496972,
    1.5475440573710597,
    1.5735532011924223,
    1.5995623450137844,
    1.625571488835147,
    1.651580632656509,
    1.6775897764778716,
    1.7035989202992337,
    1.7296080641205962,
    1.7556172079419583,
    1.7816263517633208,
    1.8076354955846834,
    1.8336446394060455,
    1.859653783227408,
    1.8856629270487701,
    1.9116720708701327,
    1.9376812146914948,
    1.9636903585128573,
    1.9896995023342197,
    2.015708646155582,
    2.0417177899769445,
    2.0677269337983066,
    2.0937360776196687,
    2.1197452214410313,
    2.145754365262394,
    2.171763509083756,
    2.1977726529051185,
    2.223781796726481,
    2.249790940547843,
    2.2758000843692052,
    2.3018092281905678,
    2.3278183720119303,
    2.3538275158332924,
    2.3798366596546545,
    2.4058458034760175,
    2.4318549472973796,
    2.4578640911187417,
    2.4838732349401043,
    2.509882378761467,
    2.535891522582829,
    2.561900666404191,
    2.5879098102255536,
    2.613918954046916,
    2.639928097868278,
    2.6659372416896407,
    2.6919463855110033,
    2.7179555293323654,
    2.7439646731537275,
    2.76997381697509,
    2.7959829607964526,
    2.8219921046178147,
    2.848001248439177,
    2.87401039226054,
    2.900019536081902,
    2.926028679903264,
    2.9520378237246265,
    2.978046967545989,
    3.004056111367351,
    3.0300652551887133,
    3.056074399010076,
    3.0820835428314384,
    3.1080926866528005
  ],
  "R_brute": [
    0.22407156951284227,
    0.2910422947025418,
    0.34633291743553024,
    0.379609304709161,
    0.40061113691896866,
    0.42626049992053755,
    0.4355058025030161,
    0.44014772516413475,
    0.44085995594083194,
    0.4409477504740765
  ],
  "R_multi": [
    0.29461947862830223,
    0.333105373699509,
    0.3683771546253083,
    0.39149985300205375,
    0.4067720028824763,
    0.4261384335917442,
    0.4331899326297337,
    0.4367236573229648,
    0.43720112853630133,
    0.43727446491258787
  ],
  "device": "Apple M4 Pro",
  "Tr_brute": [
    0.6949558778496243,
    0.5796211457195986,
    0.4632396662260777,
    0.3747157206371425,
    0.30494856755952915,
    0.18442471160258525,
    0.11240872836538972,
    0.04199710798829318,
    0.015707470687577652,
    0.0022003497279443843
  ],
  "Tr_closed": [
    0.6194813324272396,
    0.5255643620567104,
    0.4245718748703578,
    0.3445379247612296,
    0.28042251855501305,
    0.16880711078089286,
    0.10210450661539958,
    0.03751012682253908,
    0.013796618542035836,
    0.0018671155164278449
  ],
  "R_closed": [
    0.2946193052256046,
    0.3331051756364227,
    0.3683769338623955,
    0.3914996173227044,
    0.4067717573665311,
    0.42613817620605665,
    0.43318967353482424,
    0.4367234103793761,
    0.4372008978173778,
    0.43727424834171885
  ],
  "profiles": {
    "0.4": {
      "brute": [
        90.76995509789887,
        19.658906838511687,
        8.960242524282972,
        5.1279128190231615,
        3.3269186833122535,
        2.3441675186284128,
        1.752006270104284,
        1.3712604264075772,
        1.1033733240521315,
        0.8988938272264013,
        0.7413854062046066,
        0.6136562846649015,
        0.5094870413659323,
        0.42616666304814377,
        0.3567095660022941,
        0.30122122009604413,
        0.25472447937332116,
        0.2143161367139645,
        0.18199305747971514,
        0.15410830098953787,
        0.1316734677196865,
        0.11176890334632149,
        0.09501653360144399,
        0.08112246486919489,
        0.06968695880064825,
        0.05931631649687178,
        0.05082942198780359,
        0.043295839554890345,
        0.037352537638288615,
        0.03190673397218575,
        0.02756566569960721,
        0.02361986431492485,
        0.020240708537398597,
        0.017405000862550986,
        0.014886821836207565,
        0.012870274103065347,
        0.011069599099444704,
        0.009456819472322547,
        0.008230456666737431,
        0.0070906207628442745,
        0.00611404403641334,
        0.005270252634210981,
        0.004536281867062062,
        0.0038998616109341693,
        0.003367079571957595,
        0.002864838365729887,
        0.0024925165221197157,
        0.0021851082506999563,
        0.001878175945552056,
        0.001624203789076915,
        0.0014136289246777295,
        0.0012213538195109724,
        0.001056798784372214,
        0.0009028721737945495,
        0.0007673905514789707,
        0.0006798192940524592,
        0.0005861215701335822,
        0.0005052388208634443,
        0.00043518927424841895,
        0.00039744796393408744,
        0.0003277697919936884,
        0.00028154814075345155,
        0.0002443572120614431,
        0.000207561099786697,
        0.0001856671656907258,
        0.00016627007419112806,
        0.00014300723973923,
        0.00011928569315730043,
        0.00010746613255018588,
        9.27432243009091e-05,
        8.55323784073121e-05,
        7.408967671462744e-05,
        6.131083821525107e-05,
        5.309679737196242e-05,
        4.850728789544082e-05,
        3.9933991243149017e-05,
        3.1308580881181215e-05,
        2.9541160992727437e-05,
        2.5575321643385288e-05,
        1.7899056616977185e-05,
        1.8376775734606367e-05,
        1.4693904523989956e-05,
        1.613815032693613e-05,
        9.955003861022291e-06,
        1.0670853602106733e-05,
        1.029887528986224e-05,
        6.759395930127851e-06,
        5.63554455861262e-06,
        5.810660349981938e-06,
        5.981862939309484e-06,
        4.203306714987312e-06,
        3.3874858002589514e-06,
        2.7416162717574897e-06,
        3.164343201360026e-06,
        1.7890617646389269e-06,
        2.8030195448596794e-06,
        1.6059842006409014e-06,
        2.3842688517207234e-06,
        1.7879265731639017e-06,
        1.274369372550592e-06,
        7.71032215730582e-07,
        1.1104521297758854e-06,
        1.030892297307186e-06,
        6.125591911535453e-07,
        8.763406610282781e-07,
        3.338592747993258e-07,
        5.291591134847529e-07,
        3.2764793945422193e-07,
        1.2985125711088982e-07,
        2.573308017631333e-07,
        4.4625352839692673e-07,
        6.317875065709214e-08,
        6.261716176236242e-08,
        6.206546870718742e-08,
        6.152341221192813e-08,
        1.2198148395265408e-07,
        6.046721629412682e-08,
        0.0,
        5.944667255920482e-08,
        0.0
      ],
      "single": [
        67.30644986128361,
        9.27878322714171,
        2.646849030615868,
        0.9058071149892619,
        0.32529458992642873,
        0.10864305264539928,
        0.030240115349801516,
        0.01054973941372282,
        0.007692518322506224,
        0.0057675349443274924,
        0.004285026559030809,
        0.0029997023590789124,
        0.0020248511599095134,
        0.0010728407048618096,
        0.00039157318226222163,
        0.0002176956325464068,
        0.00011996878946743527,
        7.728746823240163e-05,
        4.9882184944476564e-05,
        2.7093964224099127e-05,
        1.8899692117298413e-05,
        5.5700149707217745e-06,
        5.0093729409889935e-06,
        7.793838219357876e-06,
        2.587750052424161e-06,
        5.248791500668615e-06,
        3.189930882233558e-06,
        2.0492889304045886e-06,
        1.9773840556535505e-06,
        9.551770438326472e-07,
        9.238597637069865e-07,
        1.1181636028993292e-06,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "mult": [
        23.463505236615255,
        10.38012361136998,
        6.313393493667103,
        4.2221057040339,
        3.001624093385825,
        2.235524465983014,
        1.7217661547544825,
        1.3607106869938546,
        1.0956808057296252,
        0.8931262922820739,
        0.7371003796455758,
        0.6106565823058226,
        0.5074621902060228,
        0.42509382234328197,
        0.3563179928200319,
        0.3010035244634977,
        0.2546045105838537,
        0.2142388492457321,
        0.18194317529477066,
        0.1540812070253138,
        0.1316545680275692,
        0.11176333333135076,
        0.095011524228503,
        0.08111467103097554,
        0.06968437105059583,
        0.05931106770537111,
        0.050826232056921355,
        0.04329379026595994,
        0.03735056025423296,
        0.031905778795141906,
        0.027564741839843507,
        0.023618746151321948,
        0.020240708537398597,
        0.017405000862550986,
        0.014886821836207565,
        0.012870274103065347,
        0.011069599099444704,
        0.009456819472322547,
        0.008230456666737431,
        0.0070906207628442745,
        0.00611404403641334,
        0.005270252634210981,
        0.004536281867062062,
        0.0038998616109341693,
        0.003367079571957595,
        0.002864838365729887,
        0.0024925165221197157,
        0.0021851082506999563,
        0.001878175945552056,
        0.001624203789076915,
        0.0014136289246777295,
        0.0012213538195109724,
        0.001056798784372214,
        0.0009028721737945495,
        0.0007673905514789707,
        0.0006798192940524592,
        0.0005861215701335822,
        0.0005052388208634443,
        0.00043518927424841895,
        0.00039744796393408744,
        0.0003277697919936884,
        0.00028154814075345155,
        0.0002443572120614431,
        0.000207561099786697,
        0.0001856671656907258,
        0.00016627007419112806,
        0.00014300723973923,
        0.00011928569315730043,
        0.00010746613255018588,
        9.27432243009091e-05,
        8.55323784073121e-05,
        7.408967671462744e-05,
        6.131083821525107e-05,
        5.309679737196242e-05,
        4.850728789544082e-05,
        3.9933991243149017e-05,
        3.1308580881181215e-05,
        2.9541160992727437e-05,
        2.5575321643385288e-05,
        1.7899056616977185e-05,
        1.8376775734606367e-05,
        1.4693904523989956e-05,
        1.613815032693613e-05,
        9.955003861022291e-06,
        1.0670853602106733e-05,
        1.029887528986224e-05,
        6.759395930127851e-06,
        5.63554455861262e-06,
        5.810660349981938e-06,
        5.981862939309484e-06,
        4.203306714987312e-06,
        3.3874858002589514e-06,
        2.7416162717574897e-06,
        3.164343201360026e-06,
        1.7890617646389269e-06,
        2.8030195448596794e-06,
        1.6059842006409014e-06,
        2.3842688517207234e-06,
        1.7879265731639017e-06,
        1.274369372550592e-06,
        7.71032215730582e-07,
        1.1104521297758854e-06,
        1.030892297307186e-06,
        6.125591911535453e-07,
        8.763406610282781e-07,
        3.338592747993258e-07,
        5.291591134847529e-07,
        3.2764793945422193e-07,
        1.2985125711088982e-07,
        2.573308017631333e-07,
        4.4625352839692673e-07,
        6.317875065709214e-08,
        6.261716176236242e-08,
        6.206546870718742e-08,
        6.152341221192813e-08,
        1.2198148395265408e-07,
        6.046721629412682e-08,
        0.0,
        5.944667255920482e-08,
        0.0
      ],
      "multi": [
        11.597197400670126,
        10.425047849850227,
        8.588685026333732,
        6.671605310372688,
        5.017736195443235,
        3.7258745854636035,
        2.7652612235334058,
        2.0655296291909764,
        1.5580941263808654,
        1.1884886451783083,
        0.916845401862872,
        0.714966729405297,
        0.5631465526306061,
        0.44761881521026126,
        0.35871095897210903,
        0.2895642549961355,
        0.23526218873125881,
        0.19223934440358786,
        0.1578794535959295,
        0.13024027872966867,
        0.1078636595503249,
        0.08964305400783673,
        0.07473019551584126,
        0.06246860439325475,
        0.05234571539915024,
        0.04395804097923961,
        0.03698555596837494,
        0.031172672057083378,
        0.026313968806328372,
        0.022243391895689434,
        0.018826003130229408,
        0.01595162602236548,
        0.01352991223948847,
        0.011486482363438971,
        0.009759885714811354,
        0.008299189618062966,
        0.007062056052717837,
        0.0060131984087882975,
        0.005123136692436279,
        0.004367188567429691,
        0.003724647873176157,
        0.003178113013993643,
        0.002712935786161248,
        0.00231676746295057,
        0.0019791837760451386,
        0.0016913741681988876,
        0.0014458836076118701,
        0.001236397543182332,
        0.0010575623865328513,
        0.0009048353406779902,
        0.0007743585391295002,
        0.0006628533761972429,
        0.0005675316476236369,
        0.00048602071782228955,
        0.00041630041484370646,
        0.0003566497493676385,
        0.00030560187724905136,
        0.0002619059903989288,
        0.00022449503913302214,
        0.00019245836938198852,
        0.0001650185073694016,
        0.00014151144818495132,
        0.00012136990766738675,
        0.00010410908285486842,
        8.931453795549542e-05,
        7.663189278006223e-05,
        6.575804085954501e-05,
        5.6433666679125106e-05,
        4.843686694653782e-05,
        4.1577710686115296e-05,
        3.569359813059291e-05,
        3.0645299632221455e-05,
        2.631357376618478e-05,
        2.2596278979640084e-05,
        1.9405905988607054e-05,
        1.6667469009833945e-05,
        1.4316703143244169e-05,
        1.2298523050435178e-05,
        1.0565704722644857e-05,
        9.077757779542555e-06,
        7.799960541541013e-06,
        6.702534202212744e-06,
        5.759935902914554e-06,
        4.95025347086847e-06,
        4.254687102735194e-06,
        3.6571054238784866e-06,
        3.1436651849919526e-06,
        2.702485419771133e-06,
        2.323368220020799e-06,
        1.9975594220128094e-06,
        1.7175434690396489e-06,
        1.4768675444282467e-06,
        1.2699907777935018e-06,
        1.0921549326955774e-06,
        9.392735013565123e-07,
        8.078365744737177e-07,
        6.948292325165019e-07,
        5.976615284740929e-07,
        5.141084088842436e-07,
        4.422581568768286e-07,
        3.804681437281977e-07,
        3.2732684899910083e-07,
        2.816212579468354e-07,
        2.4230887217329414e-07,
        2.0849367846934412e-07,
        1.7940551421021346e-07,
        1.5438234764739504e-07,
        1.3285506001284437e-07,
        1.1433437510038911e-07,
        9.839963235763123e-08,
        8.468914269521963e-08,
        7.289190323871548e-08,
        6.274047899442118e-08,
        5.400488661892812e-08,
        4.6487338837641906e-08,
        4.001772808175818e-08,
        3.4449745101312766e-08,
        2.9657543052359044e-08,
        2.553287020929353e-08,
        2.1982605310638404e-08
      ],
      "dipole": [
        9.043311694839439,
        8.150911690252478,
        6.752250352265403,
        5.290937284947112,
        4.028507413979291,
        3.0401877322073645,
        2.3027432270291754,
        1.7628434626456906,
        1.3685162819444971,
        1.078520668300315,
        0.8627052056795035,
        0.6997779988855528,
        0.5748875006469741,
        0.47768108311250856,
        0.4009006007508389,
        0.3394097212297459,
        0.2895321211023168,
        0.24860339233048992,
        0.214667054168499,
        0.18626713976847925,
        0.16230555993241577,
        0.14194312152313462,
        0.12453016813696385,
        0.10955748325888086,
        0.0966211739902461,
        0.08539728799497004,
        0.07562326897118189,
        0.06708426153875849,
        0.059602887293862886,
        0.053031529052164024,
        0.04724644482090547,
        0.042143229491232614,
        0.037633278928336615,
        0.033641006962964425,
        0.03010163347521032,
        0.02695940993310216,
        0.024166183290371162,
        0.021680224105326617,
        0.019465262914729713,
        0.017489692231794796,
        0.015725901401508584,
        0.014149718902167886,
        0.012739942212450384,
        0.011477939556017143,
        0.010347311040799138,
        0.009333599180850081,
        0.008424040709063099,
        0.007607353093943598,
        0.006873550362346683,
        0.00621378377634322,
        0.0056202036712535005,
        0.005085839374830478,
        0.004604494625996319,
        0.004170656319419501,
        0.0037794147380031257,
        0.00342639371332237,
        0.0031076893853444576,
        0.0028198164261424323,
        0.002559660754704201,
        0.0023244379068577663,
        0.002111656340209338,
        0.001919085052391797,
        0.001744724974746493,
        0.0015867836751765907,
        0.0014436529652571489,
        0.0013138890593677093,
        0.001196194978954042,
        0.001089404934132534,
        0.0009924704486460529,
        0.000904448023439466,
        0.0008244881594978652,
        0.0007518255826324348,
        0.0006857705320742296,
        0.0006257009914414373,
        0.0005710557552190684,
        0.0005213282366194235,
        0.0004760609338244333,
        0.0004348404813582631,
        0.00039729322188276174,
        0.0003630812412055742,
        0.00033189881587637277,
        0.0003034692285371037,
        0.000277541911288392,
        0.00025388988182363097,
        0.00023230744104066193,
        0.00021260810433414913,
        0.00019462274185706613,
        0.0001781979057670123,
        0.00016319432488585026,
        0.00014948554933731574,
        0.00013695672962000602,
        0.000125503516251437,
        0.00011503106760809903,
        0.0001054531549088434,
        9.669135446402123e-05,
        8.86743183576988e-05,
        8.13371156600191e-05,
        7.462063709460675e-05,
        6.84710568234807e-05,
        6.28393456694756e-05,
        5.768083068274888e-05,
        5.2954796481520225e-05,
        4.8624124264814625e-05,
        4.4654964812872434e-05,
        4.101644216454642e-05,
        3.768038499531688e-05,
        3.4621083018803765e-05,
        3.1815066002681855e-05,
        2.9240903230085846e-05,
        2.687902145293532e-05,
        2.4711539576782947e-05,
        2.272211849016016e-05,
        2.0895824607071657e-05,
        1.9219005831150385e-05,
        1.767917877568495e-05,
        1.6264926186772735e-05,
        1.4965803618542753e-05,
        1.3772254500922686e-05,
        1.2675532822842457e-05,
        1.1667632728011856e-05
      ]
    },
    "1.0": {
      "brute": [
        63.19026530772217,
        15.031877649666935,
        7.381896984455153,
        4.559899428419231,
        3.1567454652410234,
        2.3386805377785733,
        1.8022520453145472,
        1.4289014524107693,
        1.1540213209476087,
        0.9482883722034191,
        0.7883164182721726,
        0.6597458183810928,
        0.5563193285201734,
        0.47161258674650364,
        0.4003922558255339,
        0.34376987850511825,
        0.29506826810468817,
        0.25328649197809844,
        0.2200566874269586,
        0.1901975200505929,
        0.16500907298926631,
        0.14342817687490386,
        0.12442128319161992,
        0.10900229253685222,
        0.09513677969245986,
        0.08271640224510639,
        0.0726818038684486,
        0.06316345206143724,
        0.05576973343016895,
        0.048684466067858576,
        0.043047564087566006,
        0.03767890543825375,
        0.033191277338935586,
        0.02922625949158916,
        0.025795001473854242,
        0.022722053022004755,
        0.01994343927448376,
        0.017609610968664622,
        0.0155011654348621,
        0.013698710431283782,
        0.01213518283238523,
        0.010691293473258761,
        0.009530875935610562,
        0.008320415459299678,
        0.007390342549768671,
        0.00648495053650186,
        0.0057332202193611966,
        0.005138134696020078,
        0.004489435731636688,
        0.0039825628010119515,
        0.0034967503517700504,
        0.003103404850794484,
        0.002712236053553565,
        0.0024554168653288543,
        0.0021828895310563117,
        0.001955004043154924,
        0.0017164961104008775,
        0.0015176417725032505,
        0.001314261901436903,
        0.0011874501565750741,
        0.001059561542602285,
        0.0009219827295589504,
        0.000811519091087246,
        0.0007416360336385399,
        0.0006567765196989118,
        0.0005672840098254291,
        0.000498234285684046,
        0.0004678304652173686,
        0.0004026849463612577,
        0.00035596915700154364,
        0.0003259097493863597,
        0.00027565319027463784,
        0.0002457445801165465,
        0.00022139347146054024,
        0.00019448694889996282,
        0.00017805695725544373,
        0.00015248547265806416,
        0.00013682862843232929,
        0.00012550460038075298,
        0.0001048170245041652,
        9.553322312235075e-05,
        8.9899666094319e-05,
        7.522585083090867e-05,
        6.674928618604599e-05,
        6.153848558764295e-05,
        4.945891561134972e-05,
        5.06721789061317e-05,
        4.098523769186861e-05,
        3.641363416244369e-05,
        3.216679696254275e-05,
        2.806884947820191e-05,
        2.6237893133797188e-05,
        2.3423432577278508e-05,
        2.27467460377665e-05,
        1.918547649156401e-05,
        1.5490166732365266e-05,
        1.5484491787731015e-05,
        1.1800770895254902e-05,
        1.1933800878977534e-05,
        1.0562394624317757e-05,
        7.632339384990733e-06,
        7.900650465027355e-06,
        7.629196514797358e-06,
        6.929871107320778e-06,
        6.196266331007516e-06,
        4.013002966472786e-06,
        3.975322187444872e-06,
        3.243340838019318e-06,
        4.361108401352507e-06,
        2.592768556420532e-06,
        2.5242290685037223e-06,
        2.7696177687890783e-06,
        2.7007247676586257e-06,
        1.9309002094186747e-06,
        1.2615240252682747e-06,
        1.5955953226001036e-06,
        1.7101613247680038e-06,
        8.054132111433991e-07,
        1.1769084897454065e-06,
        6.668913617923764e-07
      ],
      "single": [
        47.69681940615501,
        6.749403403943933,
        2.0430827907719693,
        0.7838867869114472,
        0.34086245760208184,
        0.15880020138324438,
        0.07832493482386914,
        0.0398985596536217,
        0.020641793056651033,
        0.010899137149067895,
        0.005884986791728265,
        0.0031353335591184452,
        0.00169986273327025,
        0.000847481528867741,
        0.0004472455176289398,
        0.00024839955326019385,
        0.00011652158274771566,
        5.3508504764384014e-05,
        4.496222115408635e-05,
        3.933590298418301e-05,
        3.0128037192193387e-05,
        2.015504663626291e-05,
        2.036612119873718e-05,
        1.5260460842717034e-05,
        1.3824385729400123e-05,
        1.1328980462213136e-05,
        1.0149646126524067e-05,
        1.086729787284395e-05,
        8.214024854181758e-06,
        6.584845744985951e-06,
        3.266127775991351e-06,
        1.7393426489604735e-06,
        2.7586217677219254e-06,
        1.1894554885699845e-06,
        1.5880954620943452e-06,
        7.015274448432127e-07,
        1.3646150296950164e-07,
        5.312901182279263e-07,
        0.0,
        3.782920145610235e-07,
        6.149191183193594e-07,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "mult": [
        15.49344590156716,
        8.282474245723003,
        5.338814193683183,
        3.7760126415077844,
        2.815883007638942,
        2.1798803363953287,
        1.7239271104906781,
        1.3890028927571472,
        1.1333795278909575,
        0.9373892350543511,
        0.7824314314804444,
        0.6566104848219744,
        0.5546194657869032,
        0.4707651052176358,
        0.39994501030790497,
        0.34352147895185814,
        0.29495174652194045,
        0.25323298347333406,
        0.2200117252058045,
        0.19015818414760874,
        0.16497894495207413,
        0.1434080218282676,
        0.1244009170704212,
        0.1089870320760095,
        0.09512295530673047,
        0.08270507326464417,
        0.07267165422232207,
        0.06315258476356439,
        0.05576151940531476,
        0.048677881222113584,
        0.043044297959790014,
        0.037677166095604786,
        0.03318851871716786,
        0.02922507003610059,
        0.02579341337839215,
        0.02272135149455991,
        0.01994330281298079,
        0.017609079678546392,
        0.0155011654348621,
        0.013698332139269223,
        0.012134567913266909,
        0.010691293473258761,
        0.009530875935610562,
        0.008320415459299678,
        0.007390342549768671,
        0.00648495053650186,
        0.0057332202193611966,
        0.005138134696020078,
        0.004489435731636688,
        0.0039825628010119515,
        0.0034967503517700504,
        0.003103404850794484,
        0.002712236053553565,
        0.0024554168653288543,
        0.0021828895310563117,
        0.001955004043154924,
        0.0017164961104008775,
        0.0015176417725032505,
        0.001314261901436903,
        0.0011874501565750741,
        0.001059561542602285,
        0.0009219827295589504,
        0.000811519091087246,
        0.0007416360336385399,
        0.0006567765196989118,
        0.0005672840098254291,
        0.000498234285684046,
        0.0004678304652173686,
        0.0004026849463612577,
        0.00035596915700154364,
        0.0003259097493863597,
        0.00027565319027463784,
        0.0002457445801165465,
        0.00022139347146054024,
        0.00019448694889996282,
        0.00017805695725544373,
        0.00015248547265806416,
        0.00013682862843232929,
        0.00012550460038075298,
        0.0001048170245041652,
        9.553322312235075e-05,
        8.9899666094319e-05,
        7.522585083090867e-05,
        6.674928618604599e-05,
        6.153848558764295e-05,
        4.945891561134972e-05,
        5.06721789061317e-05,
        4.098523769186861e-05,
        3.641363416244369e-05,
        3.216679696254275e-05,
        2.806884947820191e-05,
        2.6237893133797188e-05,
        2.3423432577278508e-05,
        2.27467460377665e-05,
        1.918547649156401e-05,
        1.5490166732365266e-05,
        1.5484491787731015e-05,
        1.1800770895254902e-05,
        1.1933800878977534e-05,
        1.0562394624317757e-05,
        7.632339384990733e-06,
        7.900650465027355e-06,
        7.629196514797358e-06,
        6.929871107320778e-06,
        6.196266331007516e-06,
        4.013002966472786e-06,
        3.975322187444872e-06,
        3.243340838019318e-06,
        4.361108401352507e-06,
        2.592768556420532e-06,
        2.5242290685037223e-06,
        2.7696177687890783e-06,
        2.7007247676586257e-06,
        1.9309002094186747e-06,
        1.2615240252682747e-06,
        1.5955953226001036e-06,
        1.7101613247680038e-06,
        8.054132111433991e-07,
        1.1769084897454065e-06,
        6.668913617923764e-07
      ],
      "multi": [
        9.689686953207557,
        8.729995844850093,
        7.225910555933905,
        5.654537863818831,
        4.297159527988548,
        3.2346794247918997,
        2.4421032460523873,
        1.862067883453729,
        1.4386704658398206,
        1.127549128531597,
        0.8962686622633387,
        0.7219221493723713,
        0.58852922500848,
        0.4849481542661119,
        0.40336544377716865,
        0.3382498163832668,
        0.2856405142257701,
        0.24266543873923002,
        0.20721426534804585,
        0.17771541293849066,
        0.15298266971281038,
        0.13210875857119705,
        0.11439075091414326,
        0.09927726340562922,
        0.08633068264199102,
        0.07519985091623115,
        0.06560010107317941,
        0.05729850237553792,
        0.050102836214562,
        0.0438532670292626,
        0.0384159796873509,
        0.033678265744994565,
        0.029544687886212163,
        0.025934054783705897,
        0.022777011306918265,
        0.02001410070663575,
        0.017594192460682615,
        0.01547319622384148,
        0.01361300179743662,
        0.01198059931573087,
        0.010547344405476793,
        0.009288340946296988,
        0.008181919976679141,
        0.007209197776579385,
        0.006353699588500961,
        0.005601038085637104,
        0.004938637755274999,
        0.004355497982235181,
        0.003841988896716822,
        0.0033896750721207395,
        0.0029911629798679085,
        0.002639968773991039,
        0.002330403521710434,
        0.0020574734427597063,
        0.0018167930894547482,
        0.001604509706544607,
        0.0014172372665631398,
        0.0012519988920070807,
        0.0011061765575628112,
        0.0009774671196656308,
        0.0008638438516264063,
        0.0007635227742231425,
        0.0006749331671447098,
        0.0005966917285437127,
        0.0005275799203103508,
        0.0004665240972647872,
        0.00041257807073561976,
        0.00036490780216410086,
        0.00032277796147068687,
        0.0002855401188058868,
        0.0002526223677122286,
        0.0002235202032699095,
        0.0001977885010145615,
        0.0001750344617536604,
        0.00015491140425598224,
        0.00013711330247819184,
        0.0001213699768102808,
        0.00010744286001300304,
        9.512126829851738e-05,
        8.421911655333082e-05,
        7.45720241794627e-05,
        6.603476457297119e-05,
        5.847901698798591e-05,
        5.1791384552805336e-05,
        4.587164660246633e-05,
        4.063121734777464e-05,
        3.599178628233663e-05,
        3.188411869596309e-05,
        2.824699726677103e-05,
        2.5026287990479575e-05,
        2.217411571328315e-05,
        1.9648136298644574e-05,
        1.7410894008516032e-05,
        1.5429254042145028e-05,
        1.3673901373791344e-05,
        1.2118898084461853e-05,
        1.0741292309852782e-05,
        9.520772742445455e-06,
        8.439363343727532e-06,
        7.4811535546159254e-06,
        6.632059848775519e-06,
        5.879614963752277e-06,
        5.212781576709777e-06,
        4.621787572065812e-06,
        4.097980383665667e-06,
        3.6336981897130537e-06,
        3.2221559992602576e-06,
        2.8573448988386005e-06,
        2.533942930444394e-06,
        2.2472362508417625e-06,
        1.993049379824577e-06,
        1.7676834842140213e-06,
        1.5678617671475376e-06,
        1.390681140583707e-06,
        1.2335694546049178e-06,
        1.0942476415556116e-06,
        9.706962076238378e-07,
        8.611255703277744e-07,
        7.639497985323588e-07,
        6.777633629972836e-07
      ],
      "dipole": [
        9.043311694839439,
        8.150911690252478,
        6.752250352265403,
        5.290937284947112,
        4.028507413979291,
        3.0401877322073645,
        2.3027432270291754,
        1.7628434626456906,
        1.3685162819444971,
        1.078520668300315,
        0.8627052056795035,
        0.6997779988855528,
        0.5748875006469741,
        0.47768108311250856,
        0.4009006007508389,
        0.3394097212297459,
        0.2895321211023168,
        0.24860339233048992,
        0.214667054168499,
        0.18626713976847925,
        0.16230555993241577,
        0.14194312152313462,
        0.12453016813696385,
        0.10955748325888086,
        0.0966211739902461,
        0.08539728799497004,
        0.07562326897118189,
        0.06708426153875849,
        0.059602887293862886,
        0.053031529052164024,
        0.04724644482090547,
        0.042143229491232614,
        0.037633278928336615,
        0.033641006962964425,
        0.03010163347521032,
        0.02695940993310216,
        0.024166183290371162,
        0.021680224105326617,
        0.019465262914729713,
        0.017489692231794796,
        0.015725901401508584,
        0.014149718902167886,
        0.012739942212450384,
        0.011477939556017143,
        0.010347311040799138,
        0.009333599180850081,
        0.008424040709063099,
        0.007607353093943598,
        0.006873550362346683,
        0.00621378377634322,
        0.0056202036712535005,
        0.005085839374830478,
        0.004604494625996319,
        0.004170656319419501,
        0.0037794147380031257,
        0.00342639371332237,
        0.0031076893853444576,
        0.0028198164261424323,
        0.002559660754704201,
        0.0023244379068577663,
        0.002111656340209338,
        0.001919085052391797,
        0.001744724974746493,
        0.0015867836751765907,
        0.0014436529652571489,
        0.0013138890593677093,
        0.001196194978954042,
        0.001089404934132534,
        0.0009924704486460529,
        0.000904448023439466,
        0.0008244881594978652,
        0.0007518255826324348,
        0.0006857705320742296,
        0.0006257009914414373,
        0.0005710557552190684,
        0.0005213282366194235,
        0.0004760609338244333,
        0.0004348404813582631,
        0.00039729322188276174,
        0.0003630812412055742,
        0.00033189881587637277,
        0.0003034692285371037,
        0.000277541911288392,
        0.00025388988182363097,
        0.00023230744104066193,
        0.00021260810433414913,
        0.00019462274185706613,
        0.0001781979057670123,
        0.00016319432488585026,
        0.00014948554933731574,
        0.00013695672962000602,
        0.000125503516251437,
        0.00011503106760809903,
        0.0001054531549088434,
        9.669135446402123e-05,
        8.86743183576988e-05,
        8.13371156600191e-05,
        7.462063709460675e-05,
        6.84710568234807e-05,
        6.28393456694756e-05,
        5.768083068274888e-05,
        5.2954796481520225e-05,
        4.8624124264814625e-05,
        4.4654964812872434e-05,
        4.101644216454642e-05,
        3.768038499531688e-05,
        3.4621083018803765e-05,
        3.1815066002681855e-05,
        2.9240903230085846e-05,
        2.687902145293532e-05,
        2.4711539576782947e-05,
        2.272211849016016e-05,
        2.0895824607071657e-05,
        1.9219005831150385e-05,
        1.767917877568495e-05,
        1.6264926186772735e-05,
        1.4965803618542753e-05,
        1.3772254500922686e-05,
        1.2675532822842457e-05,
        1.1667632728011856e-05
      ]
    },
    "4.0": {
      "brute": [
        57.05319317751889,
        13.665510527659979,
        6.745174902065285,
        4.197078377648774,
        2.928605188948013,
        2.183637259389253,
        1.6978551785143043,
        1.3561417294847897,
        1.1057294401782514,
        0.9157121221072985,
        0.7680174063725876,
        0.6486071533847881,
        0.5513128646204644,
        0.4723549446279116,
        0.4062285173502871,
        0.35105292462926024,
        0.3040237537048657,
        0.2646131541533581,
        0.23111001136214962,
        0.2022229614601109,
        0.17714919187110625,
        0.1555457812640083,
        0.13694421648757768,
        0.12118144356304739,
        0.10701870001296343,
        0.09437219282456605,
        0.08382099963625646,
        0.07428108973327999,
        0.06606780662164695,
        0.05902122810402044,
        0.05242093717893868,
        0.04682628706472315,
        0.04185942488779768,
        0.03745996764433693,
        0.03359031211288495,
        0.02987682090365568,
        0.026918882787739393,
        0.024041319782951855,
        0.021655159216981017,
        0.019425124962269075,
        0.01750927841388589,
        0.015874391637227807,
        0.014132037525613863,
        0.012894759500769242,
        0.01161471962402276,
        0.010412105036919587,
        0.009386411826621666,
        0.008465375283762266,
        0.007705506813849409,
        0.006884816422230557,
        0.006309726432284361,
        0.0056919757897014355,
        0.0051424050249195795,
        0.004680232213926014,
        0.004220491219811165,
        0.0038823735535266288,
        0.0034681571127662836,
        0.003161456481654499,
        0.002851167767691854,
        0.002609832816844006,
        0.0023537953269333074,
        0.002141417315982472,
        0.001969883300272247,
        0.001791920100236661,
        0.0016330765539027568,
        0.0014937819849420624,
        0.0013339833535675472,
        0.0012408380973270576,
        0.0011326794035973827,
        0.0010225840319106488,
        0.0009477106788158457,
        0.0008592011623202987,
        0.0007847374232070896,
        0.0007171354924375365,
        0.0006448264404511115,
        0.0005937395246310582,
        0.0005399303564212208,
        0.0004877420147229853,
        0.00045035144537352255,
        0.00042261642684838764,
        0.0003823810687146902,
        0.00035146852137155,
        0.00030647253469606256,
        0.0002800112204749368,
        0.00025795637521257536,
        0.0002416267196192719,
        0.00022598669279511103,
        0.00019142302562391236,
        0.00018854835851174164,
        0.0001711603926575234,
        0.00015813364554693074,
        0.0001490301146272304,
        0.0001322928475248561,
        0.0001211583382402165,
        0.00011016426450536036,
        0.00010213276733382601,
        9.920955542057557e-05,
        8.836359079349245e-05,
        7.874268585693045e-05,
        7.365584169806433e-05,
        6.750632609468165e-05,
        6.232014736614446e-05,
        5.293374679209226e-05,
        5.133561166430127e-05,
        4.615169842585396e-05,
        4.272916982450965e-05,
        4.038475734128358e-05,
        3.804211132697918e-05,
        3.36279435117779e-05,
        3.1266533270861655e-05,
        2.955857790634719e-05,
        2.578310302385727e-05,
        2.319448127355729e-05,
        2.0334368836399437e-05,
        1.9606688638673725e-05,
        1.8346284169019506e-05,
        1.587176006935186e-05,
        1.5162349827395116e-05,
        1.4768637956264379e-05,
        1.1407327664296411e-05
      ],
      "single": [
        43.066525063762796,
        6.105239363680263,
        1.843961861105079,
        0.7088410577918193,
        0.3093903858982815,
        0.14444835827929994,
        0.07108931629354165,
        0.036626085455194676,
        0.01916861562938224,
        0.010478717296415651,
        0.005768056162031311,
        0.0032138005490263463,
        0.0018330438588552503,
        0.0010440849113513646,
        0.0006171290268697221,
        0.00035120675899477037,
        0.00020995004601064788,
        0.00011337302484574985,
        7.02805752475798e-05,
        4.498929557371025e-05,
        2.4798977560142727e-05,
        1.966973852990123e-05,
        9.397763964286141e-06,
        6.700533383318549e-06,
        4.958004002000721e-06,
        3.352143591766647e-06,
        8.488546334662313e-07,
        6.54389753799422e-07,
        0.0,
        9.150365201432594e-07,
        1.4750588712691887e-07,
        2.856463211029223e-07,
        4.15285805295787e-07,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "mult": [
        13.986668113756094,
        7.560271163979715,
        4.901213040960206,
        3.4882373198569554,
        2.619214803049731,
        2.039188901109953,
        1.6267658622207626,
        1.319515644029595,
        1.0865608245488692,
        0.9052334048108829,
        0.7622493502105564,
        0.6453933528357617,
        0.5494798207616091,
        0.47131085971656017,
        0.40561138832341737,
        0.3507017178702655,
        0.3038138036588551,
        0.2644997811285124,
        0.23103973078690204,
        0.20217797216453717,
        0.17712439289354612,
        0.15552611152547838,
        0.13693481872361338,
        0.12117474302966406,
        0.10701374200896144,
        0.09436884068097426,
        0.08382015078162301,
        0.07428043534352619,
        0.06606780662164695,
        0.059020313067500295,
        0.052420789673051554,
        0.046826001418402055,
        0.04185900960199238,
        0.03745996764433693,
        0.03359031211288495,
        0.02987682090365568,
        0.026918882787739393,
        0.024041319782951855,
        0.021655159216981017,
        0.019425124962269075,
        0.01750927841388589,
        0.015874391637227807,
        0.014132037525613863,
        0.012894759500769242,
        0.01161471962402276,
        0.010412105036919587,
        0.009386411826621666,
        0.008465375283762266,
        0.007705506813849409,
        0.006884816422230557,
        0.006309726432284361,
        0.0056919757897014355,
        0.0051424050249195795,
        0.004680232213926014,
        0.004220491219811165,
        0.0038823735535266288,
        0.0034681571127662836,
        0.003161456481654499,
        0.002851167767691854,
        0.002609832816844006,
        0.0023537953269333074,
        0.002141417315982472,
        0.001969883300272247,
        0.001791920100236661,
        0.0016330765539027568,
        0.0014937819849420624,
        0.0013339833535675472,
        0.0012408380973270576,
        0.0011326794035973827,
        0.0010225840319106488,
        0.0009477106788158457,
        0.0008592011623202987,
        0.0007847374232070896,
        0.0007171354924375365,
        0.0006448264404511115,
        0.0005937395246310582,
        0.0005399303564212208,
        0.0004877420147229853,
        0.00045035144537352255,
        0.00042261642684838764,
        0.0003823810687146902,
        0.00035146852137155,
        0.00030647253469606256,
        0.0002800112204749368,
        0.00025795637521257536,
        0.0002416267196192719,
        0.00022598669279511103,
        0.00019142302562391236,
        0.00018854835851174164,
        0.0001711603926575234,
        0.00015813364554693074,
        0.0001490301146272304,
        0.0001322928475248561,
        0.0001211583382402165,
        0.00011016426450536036,
        0.00010213276733382601,
        9.920955542057557e-05,
        8.836359079349245e-05,
        7.874268585693045e-05,
        7.365584169806433e-05,
        6.750632609468165e-05,
        6.232014736614446e-05,
        5.293374679209226e-05,
        5.133561166430127e-05,
        4.615169842585396e-05,
        4.272916982450965e-05,
        4.038475734128358e-05,
        3.804211132697918e-05,
        3.36279435117779e-05,
        3.1266533270861655e-05,
        2.955857790634719e-05,
        2.578310302385727e-05,
        2.319448127355729e-05,
        2.0334368836399437e-05,
        1.9606688638673725e-05,
        1.8346284169019506e-05,
        1.587176006935186e-05,
        1.5162349827395116e-05,
        1.4768637956264379e-05,
        1.1407327664296411e-05
      ],
      "multi": [
        9.044793458387595,
        8.152245012707375,
        6.7533510285543885,
        5.291794906559236,
        4.029155079927066,
        3.040671055766339,
        2.3031039560759616,
        1.7631144731105828,
        1.3687218037412718,
        1.0786780704779821,
        0.8628268412064585,
        0.6998726784499976,
        0.5749615640171195,
        0.4777391475317458,
        0.40094607569908564,
        0.3394451613777398,
        0.28955946917278635,
        0.24862414741809577,
        0.21468238949121696,
        0.18627798591613784,
        0.1623126643884114,
        0.14194709172151443,
        0.12453150298269719,
        0.10955659648209257,
        0.09661841166014867,
        0.08539294181265843,
        0.07561758647890128,
        0.06707745405235115,
        0.05959513613581563,
        0.05302299050247593,
        0.04723725409012508,
        0.0421335039398241,
        0.037623120699083815,
        0.03363050515161242,
        0.03009086593429522,
        0.02694844478168548,
        0.024155080185906813,
        0.021669035321552794,
        0.019454034260165596,
        0.017478463836328336,
        0.015714708393109476,
        0.014138591991531635,
        0.012728908200071566,
        0.011467021773580294,
        0.010336529736699062,
        0.009322971857988712,
        0.00841358242172471,
        0.00759707670945575,
        0.006863466792337802,
        0.006203902181668941,
        0.005610531644051586,
        0.005076383100654013,
        0.004595259028547864,
        0.004161645190049886,
        0.0037706308518355588,
        0.0034178389336058878,
        0.0030993647574226635,
        0.0028117222622376496,
        0.00255179671055835,
        0.0023168030511353287,
        0.002104249217451058,
        0.0019119037402074452,
        0.0017377671358485747,
        0.001580046604782342,
        0.0014371336343217398,
        0.0013075841540558602,
        0.0011901009367089775,
        0.0010835179766593584,
        0.0009867866120902838,
        0.0008989631860098687,
        0.0008191980667552605,
        0.0007467258706421945,
        0.0006808567485992997,
        0.0006209686153344908,
        0.0005665002141564417,
        0.0005169449233055301,
        0.0004718452207831008,
        0.00043078773441668184,
        0.0003933988124442627,
        0.00035934055739910554,
        0.0003283072726631562,
        0.00030002227684841257,
        0.0002742350462625774,
        0.00025071865020533855,
        0.00022926744780055132,
        0.0002096950185632671,
        0.0001918323019862851,
        0.00017552592415855906,
        0.0001606366918408832,
        0.00014703823656070828,
        0.0001346157931809382,
        0.00012326509907604512,
        0.00011289140153826531,
        0.00010340856235920073,
        9.473824970738139e-05,
        8.680920846737126e-05,
        7.955660113585784e-05,
        7.29214121980911e-05,
        6.684990964569371e-05,
        6.12931579544825e-05,
        5.620657742758713e-05,
        5.154954533279076e-05,
        4.728503473070082e-05,
        4.3379287308307624e-05,
        3.9801516906196876e-05,
        3.6523640762041756e-05,
        3.352003579229508e-05,
        3.076731750207168e-05,
        2.8244139353433313e-05,
        2.593101063767175e-05,
        2.3810131090395287e-05,
        2.1865240661632615e-05,
        2.0081483008878705e-05,
        1.844528142090212e-05,
        1.6944226005865643e-05,
        1.5566971090385045e-05,
        1.4303141877872174e-05,
        1.3143249506068425e-05,
        1.2078613726121503e-05,
        1.110129249983098e-05
      ],
      "dipole": [
        9.043311694839439,
        8.150911690252478,
        6.752250352265403,
        5.290937284947112,
        4.028507413979291,
        3.0401877322073645,
        2.3027432270291754,
        1.7628434626456906,
        1.3685162819444971,
        1.078520668300315,
        0.8627052056795035,
        0.6997779988855528,
        0.5748875006469741,
        0.47768108311250856,
        0.4009006007508389,
        0.3394097212297459,
        0.2895321211023168,
        0.24860339233048992,
        0.214667054168499,
        0.18626713976847925,
        0.16230555993241577,
        0.14194312152313462,
        0.12453016813696385,
        0.10955748325888086,
        0.0966211739902461,
        0.08539728799497004,
        0.07562326897118189,
        0.06708426153875849,
        0.059602887293862886,
        0.053031529052164024,
        0.04724644482090547,
        0.042143229491232614,
        0.037633278928336615,
        0.033641006962964425,
        0.03010163347521032,
        0.02695940993310216,
        0.024166183290371162,
        0.021680224105326617,
        0.019465262914729713,
        0.017489692231794796,
        0.015725901401508584,
        0.014149718902167886,
        0.012739942212450384,
        0.011477939556017143,
        0.010347311040799138,
        0.009333599180850081,
        0.008424040709063099,
        0.007607353093943598,
        0.006873550362346683,
        0.00621378377634322,
        0.0056202036712535005,
        0.005085839374830478,
        0.004604494625996319,
        0.004170656319419501,
        0.0037794147380031257,
        0.00342639371332237,
        0.0031076893853444576,
        0.0028198164261424323,
        0.002559660754704201,
        0.0023244379068577663,
        0.002111656340209338,
        0.001919085052391797,
        0.001744724974746493,
        0.0015867836751765907,
        0.0014436529652571489,
        0.0013138890593677093,
        0.001196194978954042,
        0.001089404934132534,
        0.0009924704486460529,
        0.000904448023439466,
        0.0008244881594978652,
        0.0007518255826324348,
        0.0006857705320742296,
        0.0006257009914414373,
        0.0005710557552190684,
        0.0005213282366194235,
        0.0004760609338244333,
        0.0004348404813582631,
        0.00039729322188276174,
        0.0003630812412055742,
        0.00033189881587637277,
        0.0003034692285371037,
        0.000277541911288392,
        0.00025388988182363097,
        0.00023230744104066193,
        0.00021260810433414913,
        0.00019462274185706613,
        0.0001781979057670123,
        0.00016319432488585026,
        0.00014948554933731574,
        0.00013695672962000602,
        0.000125503516251437,
        0.00011503106760809903,
        0.0001054531549088434,
        9.669135446402123e-05,
        8.86743183576988e-05,
        8.13371156600191e-05,
        7.462063709460675e-05,
        6.84710568234807e-05,
        6.28393456694756e-05,
        5.768083068274888e-05,
        5.2954796481520225e-05,
        4.8624124264814625e-05,
        4.4654964812872434e-05,
        4.101644216454642e-05,
        3.768038499531688e-05,
        3.4621083018803765e-05,
        3.1815066002681855e-05,
        2.9240903230085846e-05,
        2.687902145293532e-05,
        2.4711539576782947e-05,
        2.272211849016016e-05,
        2.0895824607071657e-05,
        1.9219005831150385e-05,
        1.767917877568495e-05,
        1.6264926186772735e-05,
        1.4965803618542753e-05,
        1.3772254500922686e-05,
        1.2675532822842457e-05,
        1.1667632728011856e-05
      ]
    }
  },
  "single_total_frac": 0.18109689190682446,
  "single_near_frac": 0.2369131190389997,
  "single_far_frac": 0.0,
  "ratio_brute": [
    0.5081590035824789,
    0.6600380530111181,
    0.7854284709768381,
    0.8608940725993756,
    0.9085229179381441,
    0.9666916306121343,
    0.9876585197107604,
    0.9981856686895859,
    0.9998008958359574,
    1.0
  ],
  "ratio_multi": [
    0.6737632820320238,
    0.7617764137361588,
    0.8424392096596532,
    0.8953183513249864,
    0.9302441270239525,
    0.9745330857060913,
    0.9906591109003572,
    0.9987403618692138,
    0.9998322875398151,
    1.0
  ],
  "ratio_dipole": [
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ],
  "tr_agree_pct": 10.009043834346462,
  "tr_rate_brute": 0.9887666742744,
  "tr_rate_closed": 1.003871651145082,
  "refl_deficit_brute": [
    0.4918409964175211,
    0.33996194698888194,
    0.2145715290231619,
    0.13910592740062444,
    0.0914770820618559,
    0.033308369387865744,
    0.012341480289239648,
    0.0018143313104140857,
    0.00019910416404256281,
    0.0
  ],
  "refl_deficit_closed": [
    0.3262367808237201,
    0.2382236619246112,
    0.1575608779629799,
    0.10468174422026044,
    0.06975597371869657,
    0.025467020246204064,
    0.009340990973935925,
    0.001259708213853572,
    0.00016774489835436057,
    0.0
  ],
  "refl_agree_pct": 25.58067586709977,
  "refl_rate_brute": 1.9853080208738172,
  "refl_rate_closed": 2.010904802864105
}


==> anc/results/certificate.json <==
{
  "medium": "lens",
  "ell_d": 1.6422154636071555,
  "pearson": 0.8573547492746235,
  "spearman": 0.7737797854563101,
  "err_dipole_mean": 0.34883896690052113,
  "p95_dipole": 1.0529940670712772,
  "err_corr_mean": 0.19508390680823018,
  "corr_p95": 0.49037143730424426,
  "op_tol": 0.1,
  "op_frac_gridfree": 0.31654983757907335,
  "op_err_mean": 0.10394276154217244,
  "pareto": [
    {
      "tol": 0.3,
      "frac_gridfree": 0.06872969738416823,
      "err_mean": 0.1684911137595651
    },
    {
      "tol": 0.2,
      "frac_gridfree": 0.1483159514446914,
      "err_mean": 0.14428787071388324
    },
    {
      "tol": 0.15,
      "frac_gridfree": 0.21277141391690887,
      "err_mean": 0.1273417564605812
    },
    {
      "tol": 0.1,
      "frac_gridfree": 0.31654983757907335,
      "err_mean": 0.10394276154217244
    },
    {
      "tol": 0.07,
      "frac_gridfree": 0.41883227902205505,
      "err_mean": 0.08423785575033338
    },
    {
      "tol": 0.05,
      "frac_gridfree": 0.5257950076936229,
      "err_mean": 0.06609144804207502
    },
    {
      "tol": 0.03,
      "frac_gridfree": 0.6978970764233202,
      "err_mean": 0.040291741583921466
    },
    {
      "tol": 0.02,
      "frac_gridfree": 0.8322790220550521,
      "err_mean": 0.021900017648517886
    }
  ],
  "tau_min": 0.003044667401474044,
  "tau_max": 1.8278568190974034,
  "stress": [
    {
      "pearson": 0.03104871397308344,
      "spearman": -0.0245567071204473,
      "err_dipole_mean": 0.4418142819976294,
      "err_corr_mean": 0.43798604887093895,
      "p95_dipole": 0.9998293321314772,
      "p95_corr": 0.9998299893512991,
      "tau_min": 2.3518917692241366,
      "tau_max": 2.3524383759089535,
      "n_pixels": 2708,
      "name": "sphere"
    },
    {
      "pearson": -0.012426589080378666,
      "spearman": -0.011050992571767436,
      "err_dipole_mean": 0.34411585678861945,
      "err_corr_mean": 0.3316273602852498,
      "p95_dipole": 0.7701622764516312,
      "p95_corr": 0.772405454127708,
      "tau_min": 1.7116170239777744,
      "tau_max": 1.8241282791559776,
      "n_pixels": 18388,
      "name": "torus"
    },
    {
      "pearson": 0.8563275639157568,
      "spearman": 0.770878556345978,
      "err_dipole_mean": 0.3479360547937507,
      "err_corr_mean": 0.1951248408205278,
      "p95_dipole": 1.045827365326401,
      "p95_corr": 0.485879507199416,
      "tau_min": 0.003044667401474044,
      "tau_max": 1.8277808894038685,
      "n_pixels": 9572,
      "name": "lens"
    },
    {
      "pearson": 0.06817984030957011,
      "spearman": 0.10937067919155129,
      "err_dipole_mean": 0.3531958812187649,
      "err_corr_mean": 0.3389043629497187,
      "p95_dipole": 0.7458306866508853,
      "p95_corr": 0.748845817523372,
      "tau_min": 1.6027657832814395,
      "tau_max": 2.2062853303387633,
      "n_pixels": 15916,
      "name": "ring+bead"
    },
    {
      "pearson": -0.0012890574691242337,
      "spearman": -0.005078027496538256,
      "err_dipole_mean": 0.6937933033123588,
      "err_corr_mean": 0.6112208001463934,
      "p95_dipole": 0.9999160886246384,
      "p95_corr": 0.999903308357175,
      "tau_min": 0.9625392381464609,
      "tau_max": 1.0217227321399989,
      "n_pixels": 12460,
      "name": "thin torus"
    },
    {
      "pearson": 0.0014830892747718046,
      "spearman": -0.029157227065119112,
      "err_dipole_mean": 0.6606664510781723,
      "err_corr_mean": 0.6432834381426483,
      "p95_dipole": 0.999887941101565,
      "p95_corr": 0.9998736955204115,
      "tau_min": 1.7118362473759345,
      "tau_max": 1.7122603212474752,
      "n_pixels": 1436,
      "name": "small sphere"
    }
  ],
  "stress_n": 6,
  "stress_spearman_mean": 0.13506771354727617,
  "stress_spearman_min": -0.029157227065119112,
  "stress_dipole_mean": 0.4735869715315492,
  "stress_corr_mean": 0.4263578085359128
}

==> anc/results/curvature.json <==
{
  "medium": "whicmy",
  "ell_d": 0.39013715732043525,
  "Rs_over_ell": [
    0.5,
    1.0,
    2.0,
    4.0,
    16.0
  ],
  "arc_over_ell": [
    0.03,
    0.08999999999999998,
    0.15,
    0.20999999999999996,
    0.27,
    0.32999999999999996,
    0.39,
    0.44999999999999996,
    0.5099999999999999,
    0.57,
    0.63,
    0.6899999999999998,
    0.75,
    0.8099999999999999,
    0.8699999999999999,
    0.93,
    0.9899999999999999,
    1.05,
    1.1099999999999999,
    1.17,
    1.23,
    1.2899999999999998,
    1.3499999999999999,
    1.4099999999999997,
    1.47,
    1.53,
    1.5899999999999999,
    1.65,
    1.7099999999999997,
    1.7699999999999998,
    1.83,
    1.89,
    1.95,
    2.01,
    2.07,
    2.13,
    2.19,
    2.25,
    2.3099999999999996,
    2.3699999999999997,
    2.43,
    2.4899999999999998,
    2.5499999999999994,
    2.61,
    2.67,
    2.73,
    2.79,
    2.8499999999999996,
    2.9099999999999997,
    2.9699999999999998,
    3.03,
    3.0899999999999994,
    3.1499999999999995,
    3.2099999999999995,
    3.2699999999999996,
    3.33,
    3.39,
    3.4499999999999997,
    3.51,
    3.57,
    3.63,
    3.6899999999999995,
    3.7499999999999996,
    3.8099999999999996,
    3.8699999999999997,
    3.9299999999999997,
    3.9899999999999998,
    4.05,
    4.109999999999999,
    4.17,
    4.2299999999999995,
    4.289999999999999,
    4.35,
    4.409999999999999,
    4.47,
    4.53,
    4.59,
    4.6499999999999995,
    4.71,
    4.77,
    4.83,
    4.89,
    4.949999999999999,
    5.01,
    5.069999999999999,
    5.13,
    5.189999999999999,
    5.25,
    5.309999999999999,
    5.37,
    5.429999999999999,
    5.49,
    5.55,
    5.609999999999999,
    5.67,
    5.729999999999999,
    5.79,
    5.849999999999999,
    5.91,
    5.969999999999999
  ],
  "pdf_flat": [
    0.6661928284695076,
    1.8360001865021616,
    2.6169046579209985,
    2.977318139379958,
    3.0181178602535446,
    2.8692861092870614,
    2.632679833462941,
    2.3712591339915594,
    2.1179843960861926,
    1.8872859983735162,
    1.6835455252765528,
    1.506254603132814,
    1.3528416958451697,
    1.2201089111900525,
    1.1049067526271958,
    1.0044133255501753,
    0.9162181611641622,
    0.8383156257322179,
    0.7690611949469371,
    0.7071166454694982,
    0.6513961821920599,
    0.6010184446860914,
    0.5552658782589398,
    0.5135513533001385,
    0.4753912518980386,
    0.4403840363654194,
    0.4081933251206603,
    0.3785346028426944,
    0.3511648222601283,
    0.32587428514818756,
    0.30248030752768157,
    0.28082227446078806,
    0.26075777300003333,
    0.24215955931878747,
    0.22491317001533292,
    0.20891503029493277,
    0.1940709452749335,
    0.18029488683301512,
    0.16750800874284744,
    0.15563783855619315,
    0.14461760679764346,
    0.1343856833366786,
    0.12488509792338363,
    0.11606312731498858,
    0.10787093556783833,
    0.10026325722452942,
    0.0931981155218829,
    0.08663656956199173,
    0.08054248576411849,
    0.07488232995578317,
    0.06962497724814175,
    0.06474153743560701,
    0.06020519410974527,
    0.05599105601858323,
    0.05207601946168103,
    0.04843864070917722,
    0.0450590175849172,
    0.04191867947136812,
    0.03900048508599975,
    0.03628852745168954,
    0.033768045542343264,
    0.03142534213291732,
    0.029247707423056206,
    0.027223348037589804,
    0.025341321036616633,
    0.023591472593896254,
    0.02196438102555634,
    0.020451303872253163,
    0.01904412875731851,
    0.01773532776137336,
    0.016517915070608388,
    0.015385407671577627,
    0.014331788880039902,
    0.01335147450519971,
    0.01243928146371042,
    0.011590398670059699,
    0.010800360041502937,
    0.010065019466581218,
    0.009380527596488485,
    0.00874331032816748,
    0.008150048857044097,
    0.00759766118578184,
    0.007083284983378754,
    0.006604261696363542,
    0.006158121820801865,
    0.005742571250322128,
    0.005355478621437228,
    0.004994863583098146,
    0.004658885922690483,
    0.004345835485597919,
    0.004054122830029613,
    0.003782270563061359,
    0.00352890530779462,
    0.003292750255210067,
    0.003072618257704167,
    0.002867405424462763,
    0.0026760851817635295,
    0.0024977027640238087,
    0.0023313701039359546,
    0.002176261092374333
  ],
  "R_flat": 0.43727583151178434,
  "pdf_sphere": {
    "0.5": [
      2.5478600884119627,
      2.208525518229398,
      2.107292009426649,
      2.0652834316021016,
      2.0440565833533944,
      2.029999123927895,
      2.014743144242179,
      1.9973364284011217,
      1.9763196632873483,
      1.94601376246972,
      1.9119855265658756,
      1.870079173102005,
      1.807856734098921,
      1.7265702567458558,
      1.644189093325702,
      1.5563920510802465,
      1.4631787275513775,
      1.368693636385743,
      1.2672653378563499,
      1.1626568153188181,
      1.0525213355168244,
      0.937128947844125,
      0.8136314562357241,
      0.676727279970384,
      0.5258380867398667,
      0.3472159074074935,
      2.9245886516965576,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0
    ],
    "1.0": [
      2.783749605071004,
      2.2220827596393833,
      1.9849126548867795,
      1.847099168188836,
      1.7473426361234314,
      1.6664082037311376,
      1.6029979849449745,
      1.5442496078092869,
      1.4859933266982877,
      1.4336724666045495,
      1.3805756265725322,
      1.3304139352432247,
      1.28016556530379,
      1.2341997607684028,
      1.1838032575428785,
      1.1385331749734304,
      1.0947797387727105,
      1.0509524652374382,
      1.0060157972159387,
      0.9650360765392795,
      0.9218875561415086,
      0.8830312321044659,
      0.8435970506665772,
      0.8041316832737223,
      0.765506043580033,
      0.7282975303693711,
      0.6917361257242592,
      0.6551930657585396,
      0.6219052691509188,
      0.5896768777781823,
      0.5594127429513374,
      0.5278731942897679,
      0.4996778806813483,
      0.47193201171803106,
      0.44543082925145666,
      0.41920023080591334,
      0.39383550122766936,
      0.36900735352163955,
      0.34457132333761226,
      0.32172348377194177,
      0.29908477355133933,
      0.2758172994445784,
      0.25351200377192434,
      0.2313933652120833,
      0.2091412691096659,
      0.18625628156822677,
      0.16385100739288674,
      0.14045878946626056,
      0.11674187071439718,
      0.09259385199682327,
      0.06639489812323103,
      0.039179190394340785,
      0.19685813040581093,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0
    ],
    "2.0": [
      3.317708257599253,
      2.5373353073320084,
      2.184667165141016,
      1.9714892228938004,
      1.8191942988500756,
      1.6985884707224905,
      1.5994129960059256,
      1.51354250843952,
      1.4343658308161806,
      1.3582917890968884,
      1.2910427002477356,
      1.2247997207919772,
      1.1634287227828113,
      1.1036551048926801,
      1.0475977268041217,
      0.995828317717377,
      0.9424017872768062,
      0.8932291677509258,
      0.847906787057924,
      0.8033314509644571,
      0.7602457374356829,
      0.7224122276048338,
      0.6849706649405568,
      0.6487937181342365,
      0.6159332473527568,
      0.581580920689396,
      0.5522390411383111,
      0.5219111520485279,
      0.4958606237039135,
      0.4678537095022215,
      0.44471263512485354,
      0.42189874171559283,
      0.3999011257387086,
      0.3799174035365046,
      0.35869474862401074,
      0.34022074884119535,
      0.32280757472289123,
      0.30659201694689064,
      0.2911374620028526,
      0.2760072963804362,
      0.26111162906280655,
      0.2481243312827029,
      0.23589301137088783,
      0.22392857286309192,
      0.21353136469228712,
      0.20244406151025296,
      0.19272354844754694,
      0.1825625135694202,
      0.17494857694471475,
      0.16526435528632102,
      0.15685200776674657,
      0.14900524782514576,
      0.1413907528711432,
      0.1346908013058088,
      0.12855420400125958,
      0.12221549149115614,
      0.11619781832689163,
      0.11064188349133808,
      0.10561133652436616,
      0.10029939159165022,
      0.09651447728653338,
      0.09113106620378719,
      0.08723839434432791,
      0.0827907431635401,
      0.07904267859203261,
      0.07551012912921004,
      0.07223664446024708,
      0.06911837533588103,
      0.06536528580069954,
      0.06323749284940874,
      0.05977808452450775,
      0.05668438188921459,
      0.05396364322439172,
      0.05120549649666239,
      0.04905872034926983,
      0.04663222122402455,
      0.04445752861177642,
      0.04203717110879937,
      0.040017694041148154,
      0.03795187564183671,
      0.035889965547605054,
      0.03405697046518898,
      0.03223625862730936,
      0.030426713375371964,
      0.028954957348186837,
      0.027413968488159926,
      0.02539058311542894,
      0.023878069049554695,
      0.02229743880943289,
      0.020730766801738864,
      0.019309818740590855,
      0.017867654166152627,
      0.016360723393249493,
      0.014869984169962592,
      0.013581360152229943,
      0.012037021316420364,
      0.010824330083094835,
      0.0095463143220073,
      0.008200182386672196,
      0.007057282315485569
    ],
    "4.0": [
      3.9533664819028687,
      2.958148875862441,
      2.499558810589677,
      2.216749810181925,
      2.020523408342108,
      1.8619718245472912,
      1.7394040607334316,
      1.6274726343844559,
      1.5290261440688697,
      1.4362600350782024,
      1.3539082948327947,
      1.2734372350118361,
      1.19905888022831,
      1.1268645631193857,
      1.0625057418131822,
      0.9992749251821582,
      0.9401686909412349,
      0.8824164658900171,
      0.8308107564749282,
      0.7798595184664877,
      0.7357038864409551,
      0.6878655915671178,
      0.6494791283543534,
      0.6104314674101036,
      0.5704831515701678,
      0.5372275289431325,
      0.5047387073475249,
      0.474498496144955,
      0.4464174352150896,
      0.4178628410166933,
      0.39555431206201497,
      0.37029763493124185,
      0.34787812161675147,
      0.3269377271339364,
      0.308227109334615,
      0.28905237512153487,
      0.2736289122700973,
      0.25546716257748225,
      0.24117372229867512,
      0.2268473230281663,
      0.21317337726685479,
      0.20143190463123797,
      0.18953236336194967,
      0.1784204747310841,
      0.16867739320456548,
      0.1586874555565258,
      0.14939840095651044,
      0.14024454548572052,
      0.1336735987523715,
      0.12568407011088112,
      0.11917366030106585,
      0.1110771830946658,
      0.10529792479464177,
      0.09836846494747609,
      0.09334120976423824,
      0.08837247360708304,
      0.08403870251454872,
      0.07900942943385973,
      0.07493394921506952,
      0.07109994405793066,
      0.06714419242124058,
      0.06405815458598564,
      0.06007415238497979,
      0.05657444557224411,
      0.05419534447736689,
      0.051540464064169164,
      0.04861047696513463,
      0.046536078385377405,
      0.043768868347400354,
      0.04112878584884421,
      0.03901402932006447,
      0.037014292945998895,
      0.034900209049702854,
      0.0335461998599975,
      0.0318666365481772,
      0.03045612622984033,
      0.028762437635862153,
      0.027469638002174283,
      0.025936035939318747,
      0.02496004620545761,
      0.023550208519604446,
      0.022422876476908882,
      0.02118321480943399,
      0.020553630804682768,
      0.019547372609054748,
      0.018220941351181446,
      0.01748642667897169,
      0.01694495752958629,
      0.016120982737043293,
      0.015221673106324935,
      0.014529534280588816,
      0.013926182942702231,
      0.013137185039312079,
      0.012646163326204822,
      0.012130254211200349,
      0.011288790974080927,
      0.010999559006086242,
      0.010268407496295026,
      0.010017515579871732,
      0.00950631489225322
    ],
    "16.0": [
      4.528876118191104,
      3.3276523589943343,
      2.7719364233958443,
      2.4282120696259875,
      2.1886821239043224,
      2.0058582662847937,
      1.8571787491305105,
      1.7282829901705106,
      1.609462393927573,
      1.5021925488671577,
      1.4052696854516527,
      1.3156253562984082,
      1.2275964082020885,
      1.1477453267064521,
      1.0715568111071905,
      1.0017102194073757,
      0.9386924958006101,
      0.8735110935281748,
      0.8145310459382141,
      0.7597975866267466,
      0.7096268021755843,
      0.6598497668570475,
      0.6172673902458925,
      0.5737911176748718,
      0.5362039963320544,
      0.49768337112845606,
      0.46361669321402393,
      0.4330898743656805,
      0.4051655275951044,
      0.3761935130140513,
      0.35018510137204933,
      0.3271006847681834,
      0.30457388527915974,
      0.2845594693089596,
      0.26457301185705234,
      0.24688691916024708,
      0.22913791979728268,
      0.21510507349075414,
      0.20007504003177762,
      0.18631168277657265,
      0.17410079991213365,
      0.16179749861222634,
      0.15050924685145417,
      0.14084957878124538,
      0.1322958254346238,
      0.12322250962305853,
      0.1137352524156562,
      0.1069747273673231,
      0.09985151820668998,
      0.09403381652523526,
      0.08727950448096725,
      0.08109523555967184,
      0.07616754671054218,
      0.0708430022267545,
      0.06673310003769319,
      0.06208577299700101,
      0.05796266817430137,
      0.05450435478656703,
      0.05113923645980915,
      0.047287173939449326,
      0.0443359970085285,
      0.04127764575748475,
      0.038216964629916604,
      0.03653401715378359,
      0.03417229898353879,
      0.031467312338697415,
      0.029606517621201017,
      0.027866876482973996,
      0.026019284399115935,
      0.024289739392494698,
      0.022973359156202383,
      0.021991704513917135,
      0.019929763789813242,
      0.01898228066988603,
      0.017575811874649815,
      0.01633787081467934,
      0.015453294360911227,
      0.01442504218813776,
      0.01330747808192853,
      0.01288965355855079,
      0.01205478113730345,
      0.01135737143099637,
      0.010507743125094426,
      0.010019245680476217,
      0.009075645688089688,
      0.009001866264816668,
      0.008115736560032281,
      0.0077437329416346285,
      0.0074587113801483276,
      0.0065919973130673685,
      0.0064250228288179,
      0.006042923078814466,
      0.005635971312550648,
      0.005236785801368197,
      0.004868665310511232,
      0.004537046218536706,
      0.004377061363860472,
      0.0041448503369274905,
      0.003970109597596653,
      0.003606648859788508
    ]
  },
  "mean_arc": {
    "0.5": 0.7092821503244642,
    "1.0": 0.9677642415688545,
    "2.0": 1.1060165535415376,
    "4.0": 0.9721073635755452,
    "16.0": 0.8517183133613832
  },
  "albedo": {
    "0.5": 0.8687957541345743,
    "1.0": 0.7644463609704234,
    "2.0": 0.6319990029739508,
    "4.0": 0.5308614028909862,
    "16.0": 0.46096997379964627
  },
  "device": "Apple M4 Pro"
}

==> anc/results/discovery.json <==
{
  "taus": [
    0.15,
    0.170050090612775,
    0.19278022211608664,
    0.2185486282612762,
    0.24776142692751796,
    0.2808790206624992,
    0.3184233527659032,
    0.36098613327376977,
    0.4092381644877322,
    0.4639399130222973,
    0.5259534949888308,
    0.5962562632063759,
    0.6759562105778589,
    0.766309432393553,
    0.868739922772986,
    0.9848620172432095,
    1.1165058351552546,
    1.265746122918954,
    1.4349349526342452,
    1.626738791459276,
    1.8441805259397739,
    2.090687103615824,
    2.3701435427522073,
    2.686954161401976,
    3.0461119907918586,
    3.4532774670054414,
    3.9148676411688625,
    4.438157314118574,
    5.03139368946409,
    5.703926352012755,
    6.46635462005576,
    7.330694593832124,
    8.310568532904883,
    9.421419547094345,
    10.680754984562421,
    12.108422352917925,
    13.726922121942962,
    15.56176233780605,
    17.641860637589243,
    20.0
  ],
  "media": {
    "marble": {
      "ell_d": 7.780456877438291,
      "alpha_p": 0.9991991152129972,
      "R_dipole": 0.8429176502840868,
      "R_multipole": [
        0.5572083873888382,
        0.5767089786987445,
        0.5966014856553725,
        0.6167165311152829,
        0.6368709867750094,
        0.6568727009407146,
        0.6765257602240858,
        0.6956359853131666,
        0.7140163597782901,
        0.7314921308202589,
        0.7479053965319001,
        0.763119093018684,
        0.7770203979673754,
        0.7895236518116865,
        0.8005729374708874,
        0.8101444280317072,
        0.8182484860980265,
        0.8249312706159022,
        0.8302753013226589,
        0.8343981289875178,
        0.8374481153180784,
        0.8395965436254793,
        0.8410260186065632,
        0.8419163202550659,
        0.8424301547027098,
        0.8427019114320813,
        0.8428319989468221,
        0.8428875929820064,
        0.8429084817367742,
        0.8429152650070938,
        0.8429171323233391,
        0.8429175586780289,
        0.8429176374514064,
        0.842917648904528,
        0.8429176501742792,
        0.8429176502778724,
        0.842917650283848,
        0.8429176502840809,
        0.8429176502840867,
        0.8429176502840868
      ],
      "albedo_rel_err": [
        0.5127511885349124,
        0.4615996653736889,
        0.41286548986403143,
        0.3667829671433278,
        0.3235296752211269,
        0.2832283166539502,
        0.245950560707233,
        0.21172232040959735,
        0.18052988386123525,
        0.1523263405976506,
        0.12703779674911622,
        0.10456894342630357,
        0.0848076221539273,
        0.06762811772627633,
        0.052893010531897044,
        0.04045355509264454,
        0.03014874406147692,
        0.021803488737620284,
        0.015226695219390704,
        0.010210379195009587,
        0.006531192638640075,
        0.003955598297566329,
        0.002249195192150784,
        0.0011893462627230668,
        0.0005786777439716617,
        0.0002560084996590521,
        0.00010162326225357831,
        3.565991756273263e-05,
        1.0877274948872991e-05,
        2.829794514414429e-06,
        6.144859653156434e-07,
        1.0867736354324333e-07,
        1.5224121436830637e-08,
        1.6366471888710892e-09,
        1.302708603012047e-10,
        7.372574744746037e-12,
        2.8331234079207324e-13,
        6.980731781485696e-15,
        1.317119204053896e-16,
        0.0
      ],
      "shape_rel_err": [
        0.08015629024573663,
        0.07099860431480101,
        0.06232005052112907,
        0.05418230517406644,
        0.04663443420311001,
        0.03971183835606516,
        0.03343580159103602,
        0.027813647474028137,
        0.022839464404902185,
        0.018495320152313748,
        0.014752854510211811,
        0.011575119922839229,
        0.008918535912212944,
        0.006734834147571094,
        0.0049728949139530645,
        0.0035804086165399196,
        0.0025053324555511275,
        0.0016971462004716153,
        0.0011079351845643666,
        0.0006933365191632091,
        0.0004133713352150739,
        0.00023315203674554569,
        0.00012340867709022022,
        6.0742963164325344e-05,
        2.7517754304140844e-05,
        1.1341007321802717e-05,
        4.196911609984938e-06,
        1.3741792271614663e-06,
        3.915292197031936e-07,
        9.526254850483882e-08,
        1.937633843510065e-08,
        3.2161828860571425e-09,
        4.2389771345649055e-10,
        4.301058965449618e-11,
        3.243529033377885e-12,
        1.7468918058810073e-13,
        6.422098558383202e-15,
        1.5275964820641553e-16,
        2.17586698450273e-18,
        1.5060307816328763e-20
      ],
      "tau_at_10pct": 0.6759562105778589,
      "tau_at_05pct": 0.9848620172432095,
      "tau_at_01pct": 1.8441805259397739
    },
    "skin": {
      "ell_d": 4.821475233571888,
      "alpha_p": 0.9882139619220309,
      "R_dipole": 0.5905964952892199,
      "R_multipole": [
        0.3609332410494301,
        0.37142272656980013,
        0.3826601380605105,
        0.3946177815514399,
        0.40724688693093963,
        0.42047494474476543,
        0.4342036456025126,
        0.44830775211846635,
        0.46263526017198053,
        0.47700920586923967,
        0.49123143726320523,
        0.505088586349884,
        0.5183603384173688,
        0.5308298944886132,
        0.5422962519530545,
        0.5525875872481153,
        0.561574625338227,
        0.5691824663075745,
        0.5753990024150122,
        0.5802779558415437,
        0.583934901383724,
        0.5865355852908845,
        0.588277420306826,
        0.5893669175954052,
        0.5899973412047534,
        0.5903312322277391,
        0.5904911708789728,
        0.5905595377181371,
        0.5905852246758206,
        0.5905935642452711,
        0.5905958591370772,
        0.5905963828506985,
        0.5905964795497951,
        0.5905964935985414,
        0.5905964951547602,
        0.5905964952816164,
        0.5905964952889279,
        0.5905964952892127,
        0.5905964952892199,
        0.5905964952892199
      ],
      "albedo_rel_err": [
        0.6363039701525779,
        0.5900925092644572,
        0.5433969639028043,
        0.49662920147006456,
        0.45021733558241395,
        0.40459378774095744,
        0.36018317964533053,
        0.31739077117977965,
        0.27659205022477296,
        0.2381238936741136,
        0.20227748162781803,
        0.16929289485093024,
        0.1393551001459694,
        0.11259087218172628,
        0.08906615740421268,
        0.06878349951794761,
        0.05167945388115335,
        0.037622432610342656,
        0.02641209458205898,
        0.017782063481477164,
        0.011408110544018257,
        0.0069235526371711304,
        0.003942145155230279,
        0.0020862685995870624,
        0.0010155199737730569,
        0.0004493461416224829,
        0.00017836745990670888,
        6.2580601484478e-05,
        1.9083805229659352e-05,
        4.962878240162484e-06,
        1.0771361376620828e-06,
        1.903813241112483e-07,
        2.6650048397705883e-08,
        2.8626625867652265e-09,
        2.2766756444877166e-10,
        1.287422710292626e-11,
        4.943961872539919e-13,
        1.2218917175472997e-14,
        0.0,
        0.0
      ],
      "shape_rel_err": [
        0.16107023596895947,
        0.1489055386301432,
        0.1365744693397501,
        0.12419113608020615,
        0.11187786335682263,
        0.0997621403509556,
        0.08797312427817129,
        0.07663780942204576,
        0.06587698513043927,
        0.05580111656232399,
        0.04650629404759431,
        0.038070413926953144,
        0.030549777382740565,
        0.02397632314756087,
        0.018355740624476514,
        0.013666732794766701,
        0.009861698625812945,
        0.006869062125807909,
        0.004597366325288644,
        0.0029410567048913277,
        0.0017876003597119378,
        0.001025261828895833,
        0.0005505699980862906,
        0.0002743866701814774,
        0.0001256415663614955,
        5.226296301634961e-05,
        1.9496807889743427e-05,
        6.4286615110596716e-06,
        1.8429068092756317e-06,
        4.508110763961176e-07,
        9.212780746356621e-08,
        1.535516218086251e-08,
        2.0311681781942328e-09,
        2.067432518131944e-10,
        1.5633793547128222e-11,
        8.439934793250918e-13,
        3.108893338928176e-14,
        7.41758480098788e-16,
        1.0368508939293514e-17,
        6.620753215621628e-20
      ],
      "tau_at_10pct": 0.868739922772986,
      "tau_at_05pct": 1.265746122918954,
      "tau_at_01pct": 2.090687103615824
    },
    "jade": {
      "ell_d": 7.438080033056018,
      "alpha_p": 0.9958506224066391,
      "R_dipole": 0.6924395692335684,
      "R_multipole": [
        0.4361501595994475,
        0.44904984083630195,
        0.4627302799619353,
        0.4771320526673592,
        0.4921713271651549,
        0.5077385130594348,
        0.5236979193889941,
        0.5398886708086745,
        0.5561270926619065,
        0.5722107139952382,
        0.587923955754489,
        0.6030454741169884,
        0.6173570192446212,
        0.6306535458059321,
        0.6427541641093646,
        0.6535133340609725,
        0.6628314647469105,
        0.6706637963120492,
        0.6770261602769617,
        0.6819960633263689,
        0.68570771360985,
        0.6883403169614979,
        0.6901002984503555,
        0.6911998352837925,
        0.691835612465809,
        0.6921722078094182,
        0.692333413059721,
        0.6924023179512516,
        0.6924282079223836,
        0.6924366141748731,
        0.692438927747486,
        0.6924394558258664,
        0.6924395533542004,
        0.6924395675273582,
        0.6924395690978328,
        0.6924395692258906,
        0.6924395692332734,
        0.6924395692335611,
        0.6924395692335683,
        0.6924395692335684
      ],
      "albedo_rel_err": [
        0.5876173698285301,
        0.5420104991997815,
        0.49642156396276743,
        0.45125351642706457,
        0.4069075767211664,
        0.36377200354804057,
        0.32221180111131165,
        0.282559917763036,
        0.24511029649571864,
        0.2101129047355286,
        0.1777706325045957,
        0.14823773488637101,
        0.12161933475838005,
        0.09797142002694675,
        0.0773007907199647,
        0.05956456149212125,
        0.044669129426381786,
        0.03246898526692993,
        0.02276634177666236,
        0.015313146906248083,
        0.009817383544191436,
        0.005955269756921446,
        0.003389754776901065,
        0.001793596998278994,
        0.0008729772750592839,
        0.00038626431563371273,
        0.00015333099897390517,
        5.380005431960388e-05,
        1.6407926561704583e-05,
        4.2676233965745486e-06,
        9.264153944250891e-07,
        1.6377995368824417e-07,
        2.2932497090588853e-08,
        2.4640564363466407e-09,
        1.9602525765954462e-10,
        1.108812767254355e-11,
        4.26010110845539e-13,
        1.0582110393599509e-14,
        1.6033500596362724e-16,
        0.0
      ],
      "shape_rel_err": [
        0.11704526495707397,
        0.1074184455084315,
        0.09776695578739893,
        0.08818564529938841,
        0.07877241224754014,
        0.06962535254864699,
        0.060839706742330156,
        0.05250473599269639,
        0.04470066892741019,
        0.03749586498134996,
        0.030944336939607117,
        0.025083765581882463,
        0.019934123441224635,
        0.015497004204952558,
        0.01175573113164252,
        0.008676293383293322,
        0.006209132584039348,
        0.0042917687112553095,
        0.002852205925567196,
        0.0018129846041897786,
        0.0010956397944666654,
        0.0006251978810657261,
        0.0003342269031898818,
        0.00016591085651192615,
        7.570732345845151e-05,
        3.1395997563096486e-05,
        1.1680942341869054e-05,
        3.842433330778672e-06,
        1.0992092567242122e-06,
        2.683911739043271e-07,
        5.4758878135615065e-08,
        9.11363991747569e-09,
        1.2040154490802173e-09,
        1.2241488234177816e-10,
        9.247960453889551e-12,
        4.988360543390169e-13,
        1.8362961169267276e-14,
        4.3774575167895356e-16,
        6.155251960652474e-18,
        4.171940962693882e-20
      ],
      "tau_at_10pct": 0.766309432393553,
      "tau_at_05pct": 1.1165058351552546,
      "tau_at_01pct": 1.8441805259397739
    },
    "whicmy": {
      "ell_d": 0.39013715732043525,
      "alpha_p": 0.9589041095890412,
      "R_dipole": 0.4372757904361845,
      "R_multipole": [
        0.26084769530323004,
        0.2682426960476224,
        0.2762298749901084,
        0.28480363370672607,
        0.2939435639883088,
        0.3036116476462888,
        0.3137496409174536,
        0.32427692186334234,
        0.3350891481700757,
        0.3460581291329672,
        0.3570333434121745,
        0.3678455130839679,
        0.37831255136268127,
        0.388248013206261,
        0.3974718781373713,
        0.40582308200055506,
        0.4131727170392812,
        0.41943631011350313,
        0.4245831957786247,
        0.42864090485174877,
        0.43169288459373173,
        0.433868877811324,
        0.4353288479908023,
        0.43624308795936956,
        0.4367724622703767,
        0.43705293573730636,
        0.437187306646934,
        0.4372447451363923,
        0.43726632435071194,
        0.4372733292230954,
        0.43727525640635506,
        0.43727569607955163,
        0.43727577723300154,
        0.4372757890185284,
        0.43727579032348546,
        0.43727579042981407,
        0.4372757904359399,
        0.43727579043617837,
        0.43727579043618436,
        0.4372757904361845
      ],
      "albedo_rel_err": [
        0.6763644007966427,
        0.6301498489209667,
        0.5830141126184957,
        0.5353588883155375,
        0.48761818256233885,
        0.44024708480755004,
        0.3937092936824433,
        0.3484641087732491,
        0.30495360062882015,
        0.26359057517810364,
        0.2247477679735213,
        0.18874846880725105,
        0.15585853247828468,
        0.1262795315423209,
        0.10014271320361552,
        0.07750349802820333,
        0.05833655612505444,
        0.04253203619365673,
        0.029894246366211897,
        0.02014480066344157,
        0.012932587127783784,
        0.007852401495232485,
        0.004472348787285785,
        0.002367263815332016,
        0.0011523807228858778,
        0.0005099032191653437,
        0.0002023933172468089,
        7.100211068863561e-05,
        2.1648329508538012e-05,
        5.628546093649026e-06,
        1.221266974495644e-06,
        2.157829343967083e-07,
        3.019417864716305e-08,
        3.242018158129068e-09,
        2.5772983384715614e-10,
        1.456838988933327e-11,
        5.593315195453356e-13,
        1.3964245835214108e-14,
        2.538953788220712e-16,
        0.0
      ],
      "shape_rel_err": [
        0.22714457729792129,
        0.2110615773791805,
        0.19463351833383316,
        0.178003907462666,
        0.16133066104420565,
        0.14478258082185122,
        0.12853513582876339,
        0.11276568070921744,
        0.09764824931462927,
        0.08334805775010902,
        0.07001584451473702,
        0.057782181032198815,
        0.04675191844728166,
        0.03699900690708479,
        0.028562032975614358,
        0.02144095490087887,
        0.015595638397849899,
        0.010946848614959396,
        0.00738026257950034,
        0.00475376309229584,
        0.0029077381387992247,
        0.00167740915617708,
        0.0009055331246214416,
        0.0004534389563022421,
        0.0002085181836303549,
        8.706982367343407e-05,
        3.259317666686375e-05,
        1.0779956321309743e-05,
        3.0987907198043355e-06,
        7.598862683997364e-07,
        1.5563040991028222e-07,
        2.5989788413157276e-08,
        3.4438378657718103e-09,
        3.510655498768478e-10,
        2.6582735213074296e-11,
        1.4367378078975262e-12,
        5.2973307911033426e-14,
        1.2650408172680264e-15,
        1.8300996496420233e-17,
        1.0569789128502952e-19
      ],
      "tau_at_10pct": 0.9848620172432095,
      "tau_at_05pct": 1.265746122918954,
      "tau_at_01pct": 2.090687103615824
    }
  }
}

==> anc/results/geomsweep.json <==
{
  "n": 89472,
  "n_shapes": 6,
  "R2_tau": 0.3754794705340351,
  "R2_tau_curv": 0.9357252677761517,
  "slope_tau": -0.5767492100666636,
  "coef_tau": -0.4716052784049938,
  "coef_curv": 1.277159163799081,
  "per_scene": {
    "sphere": {
      "tau": 2.3521197034858,
      "ellH": 0.746366943104913,
      "meanE": 1.6286305062289286
    },
    "torus": {
      "tau": 1.7340889466903184,
      "ellH": 0.5028927190369098,
      "meanE": 1.1716617294571345
    },
    "lens": {
      "tau": 1.1166870053539641,
      "ellH": 0.2526397816861235,
      "meanE": 1.2913436767778457
    },
    "ring+bead": {
      "tau": 1.6348519586328383,
      "ellH": 0.5367431921653925,
      "meanE": 1.2185487472539516
    },
    "thin torus": {
      "tau": 0.9764994131775206,
      "ellH": 0.8818647126729748,
      "meanE": 2.820380045822002
    },
    "small sphere": {
      "tau": 1.7120032055930765,
      "ellH": 1.0261705442277627,
      "meanE": 2.6610600106701523
    }
  }
}

==> anc/results/groundtruth.json <==
{
  "medium": "lens (back-lit)",
  "ell_d": 1.6422154636071555,
  "res": 160,
  "cases": [
    {
      "name": "back-lit lens",
      "res": 160,
      "spp_ref": 6000,
      "walks": 5000,
      "maxbounce": 64,
      "t_ours": 0.7616581916809082,
      "t_pt": 2.2161409854888916,
      "device": "Apple M4 Pro",
      "tau_p10": 0.28572922949640683,
      "tau_median": 1.0366405214321617,
      "tau_p90": 1.6431684813451133,
      "mask_pixels": 6767,
      "frac_gridfree": 1.0,
      "metrics": {
        "ours": {
          "label": "ours",
          "scale": 3.407135760751472,
          "mean_rel": 0.4473734653258501,
          "p95_rel": 1.4531551725631207,
          "tone_l1": 0.10477999536010235,
          "tone_ssim": 0.2596810219450425
        },
        "dipole": {
          "label": "dipole",
          "scale": 6.6712800284811,
          "mean_rel": 0.7212562367232253,
          "p95_rel": 1.1139469007330576,
          "tone_l1": 0.28473610384406856,
          "tone_ssim": 0.22384225764946367
        },
        "corrected": {
          "label": "corrected",
          "scale": 8.648899976852142,
          "mean_rel": 0.6523551057650275,
          "p95_rel": 0.9763024374504348,
          "tone_l1": 0.25020056835563625,
          "tone_ssim": 0.27668807528904216
        },
        "hybrid": {
          "label": "hybrid",
          "scale": 1.0,
          "mean_rel": 0.4473734653258501,
          "p95_rel": 1.4531551725631204,
          "tone_l1": 0.10477999536010235,
          "tone_ssim": 0.2596810219450425
        }
      },
      "best_raw": "ours"
    },
    {
      "name": "front-lit lens",
      "res": 160,
      "spp_ref": 6000,
      "walks": 5000,
      "maxbounce": 64,
      "t_ours": 0.8580737113952637,
      "t_pt": 2.757960081100464,
      "device": "Apple M4 Pro",
      "tau_p10": 0.29519063007270496,
      "tau_median": 1.0383131887010717,
      "tau_p90": 1.643564709489656,
      "mask_pixels": 6756,
      "frac_gridfree": 0.0,
      "metrics": {
        "ours": {
          "label": "ours",
          "scale": 2.602560003934038,
          "mean_rel": 0.8227979443161157,
          "p95_rel": 2.1402195135952375,
          "tone_l1": 0.20463808151932147,
          "tone_ssim": 0.35805598502712593
        },
        "dipole": {
          "label": "dipole",
          "scale": 2.2253833627735786,
          "mean_rel": 0.8420593708508459,
          "p95_rel": 2.0283579008829076,
          "tone_l1": 0.21172761824854336,
          "tone_ssim": 0.3365778527826402
        },
        "corrected": {
          "label": "corrected",
          "scale": 2.4577978015133706,
          "mean_rel": 0.7788175531814095,
          "p95_rel": 2.051621064912675,
          "tone_l1": 0.19695270602617548,
          "tone_ssim": 0.41905183294638787
        },
        "hybrid": {
          "label": "hybrid",
          "scale": 1.0,
          "mean_rel": 0.7788175531814095,
          "p95_rel": 2.051621064912675,
          "tone_l1": 0.19695270602617548,
          "tone_ssim": 0.41905183294638787
        }
      },
      "best_raw": "corrected"
    },
    {
      "name": "side-lit lens",
      "res": 160,
      "spp_ref": 6000,
      "walks": 5000,
      "maxbounce": 64,
      "t_ours": 1.3464698791503906,
      "t_pt": 3.5261881351470947,
      "device": "Apple M4 Pro",
      "tau_p10": 0.3976299765469454,
      "tau_median": 1.080905137275599,
      "tau_p90": 1.655560584800776,
      "mask_pixels": 6361,
      "frac_gridfree": 0.08410627259864802,
      "metrics": {
        "ours": {
          "label": "ours",
          "scale": 0.29562125397809946,
          "mean_rel": 0.3338729887909993,
          "p95_rel": 0.6916648034561197,
          "tone_l1": 0.16542050672607894,
          "tone_ssim": 0.4452299467154652
        },
        "dipole": {
          "label": "dipole",
          "scale": 0.29346652532611994,
          "mean_rel": 0.3204858590578141,
          "p95_rel": 0.7617638064643726,
          "tone_l1": 0.15051372040787375,
          "tone_ssim": 0.504013937618894
        },
        "corrected": {
          "label": "corrected",
          "scale": 0.31165145384588355,
          "mean_rel": 0.3167291618310543,
          "p95_rel": 0.7173845070434444,
          "tone_l1": 0.15050453213896337,
          "tone_ssim": 0.49132072077856265
        },
        "hybrid": {
          "label": "hybrid",
          "scale": 1.0,
          "mean_rel": 0.3179402260444697,
          "p95_rel": 0.7173845070434447,
          "tone_l1": 0.1522919464727156,
          "tone_ssim": 0.48935871358700705
        }
      },
      "best_raw": "corrected"
    },
    {
      "name": "front-lit torus",
      "res": 160,
      "spp_ref": 6000,
      "walks": 5000,
      "maxbounce": 64,
      "t_ours": 0.8157708644866943,
      "t_pt": 1.5267291069030762,
      "device": "Apple M4 Pro",
      "tau_p10": 1.1246558920219378,
      "tau_median": 1.1385256845851006,
      "tau_p90": 1.1703258895467472,
      "mask_pixels": 5712,
      "frac_gridfree": 0.013130252100840336,
      "metrics": {
        "ours": {
          "label": "ours",
          "scale": 2.6491223355000035,
          "mean_rel": 0.4974359822846397,
          "p95_rel": 1.7771992952362066,
          "tone_l1": 0.09894450391273313,
          "tone_ssim": 0.5503641813424967
        },
        "dipole": {
          "label": "dipole",
          "scale": 2.1331735833992536,
          "mean_rel": 0.3529159284503168,
          "p95_rel": 1.561434986677446,
          "tone_l1": 0.07372338509304861,
          "tone_ssim": 0.7675804444686655
        },
        "corrected": {
          "label": "corrected",
          "scale": 2.23014058600851,
          "mean_rel": 0.3530011318448573,
          "p95_rel": 1.5622291764055327,
          "tone_l1": 0.07373766337336524,
          "tone_ssim": 0.767505053481766
        },
        "hybrid": {
          "label": "hybrid",
          "scale": 1.0,
          "mean_rel": 0.35423751934741754,
          "p95_rel": 1.5622291764055327,
          "tone_l1": 0.07346150539715046,
          "tone_ssim": 0.7592757021671118
        }
      },
      "best_raw": "dipole"
    }
  ],
  "summary": {
    "mean_raw": {
      "ours": 0.5253700951794011,
      "dipole": 0.5591793487705505,
      "corrected": 0.5252257381555872,
      "hybrid": 0.4745921909747868
    },
    "mean_tone_l1": {
      "ours": 0.14344577187955898,
      "dipole": 0.1801752068983836,
      "corrected": 0.1678488674735351,
      "hybrid": 0.13187153831403597
    },
    "wins_raw": {
      "ours": 1,
      "dipole": 1,
      "corrected": 2
    },
    "n_cases": 4
  },
  "scale_ours": 3.407135760751472,
  "scale_dipole": 6.6712800284811,
  "scale_corrected": 8.648899976852142,
  "err_ours_mean": 0.4473734653258501,
  "err_dipole_mean": 0.7212562367232253,
  "err_corrected_mean": 0.6523551057650275,
  "p95_ours": 1.4531551725631207,
  "p95_dipole": 1.1139469007330576,
  "p95_corrected": 0.9763024374504348,
  "tone_ours": 0.10477999536010235,
  "tone_dipole": 0.28473610384406856,
  "tone_corrected": 0.25020056835563625,
  "err_ours_thick": 0.4473734653258501,
  "err_dipole_thick": 0.7212562367232253,
  "reduce_pct": 37.97301949743485,
  "reduce_thick_x": 1.6122016449900292,
  "tau_min": 0.28572922949640683,
  "tau_max": 1.6431684813451133,
  "spp_ref": 6000,
  "spp_equal": 2062,
  "maxbounce": 64,
  "t_ours": 0.7616581916809082,
  "t_pt": 2.2161409854888916,
  "device": "Apple M4 Pro"
}

==> anc/results/hetero.json <==
{
  "L": 4.0,
  "c0": 0.2268,
  "amp": 2.0412,
  "sigma": 0.8,
  "p_incl": [
    -1.1,
    1.3,
    0.0
  ],
  "grid": 64,
  "shadow_drop_pct": 47.04544023912045
}

==> anc/results/hetero_stress.json <==
{
  "ratios": [
    2.0,
    4.0,
    8.0,
    16.0,
    32.0
  ],
  "global_rel_std": [
    0.050197261564824215,
    0.04949207726140784,
    0.05489861948559315,
    0.1111409010006893,
    0.2567535812806913
  ],
  "local_rel_std": [
    0.044760350018281526,
    0.04854625486450435,
    0.0579531951853484,
    0.09380335972547209,
    0.20135864604316012
  ],
  "n_walks": 2500,
  "n_seeds": 10,
  "n_eval": 49,
  "exp_global": 0.5876528005234886,
  "exp_local": 0.5289227989443996,
  "noise_at_max_global": 0.2567535812806913,
  "noise_at_max_local": 0.20135864604316012,
  "noise_at_min": 0.050197261564824215,
  "sdf_alphas": [
    1.0,
    0.7,
    0.5,
    0.35,
    0.25
  ],
  "sdf_steps": [
    17.538466666666668,
    48.438833333333335,
    95.51656666666666,
    184.01103333333333,
    334.05606666666665
  ],
  "sdf_err_pct": [
    0.20969887567434675,
    0.24676503219959178,
    0.31602904704982615,
    0.5531812705212302,
    0.3748378141435249
  ],
  "sdf_cost_exp": 2.086869095795822
}

==> anc/results/inverse.json <==
{
  "true": {
    "cx": -1.2,
    "cy": 1.2,
    "contrast": 8.0
  },
  "recovered": {
    "cx": -1.2445746956936938,
    "cy": 1.4120521306918379,
    "contrast": 7.905452792495582
  },
  "centre_err": 0.21668643157136933,
  "centre_err_pct_L": 5.4171607892842335,
  "contrast_err_pct": 1.1818400938052198,
  "n_src": 2,
  "n_det": 37,
  "n_ring": 24,
  "sigma": 0.8,
  "L": 4.0,
  "ell_d": 2.0998026278290403,
  "kappa": 0.4762352359916263,
  "losses": [
    0.003772761534231123,
    0.0029407541802981274,
    0.002871695909430705,
    0.0023092121232833294,
    0.0020199804758017706,
    0.0017251042403774945,
    0.0016666667368680451,
    0.0018060258471372015,
    0.0016612189680531117,
    0.0017765392531815687,
    0.0018471444914952926,
    0.002009669213142403,
    0.0017846059608556044,
    0.001731124522418544,
    0.0019244117494155264,
    0.001729892613445855,
    0.0016907317293216584,
    0.0015801173227487377,
    0.0015533107810090172,
    0.0015803426608402668,
    0.0013526663456196108,
    0.0012759118427073078,
    0.0012096786383171672,
    0.0013168269851331058,
    0.0010190138912581923,
    0.0009741599574075717,
    0.0008471308789230782,
    0.0007673408278583774,
    0.0008508213467032458,
    0.0008311256158683462,
    0.0007561427925337357,
    0.0008249609957010631,
    0.0010052375675191304,
    0.0007877392535858604,
    0.0006856813184205748,
    0.0005887187174386806,
    0.0005842331255261017,
    0.0008603295352614561,
    0.000666787740073767,
    0.0008968194569683005,
    0.0007740926915541987,
    0.0007373919442324499,
    0.0008380583514434805,
    0.0006431968359380222,
    0.000815416596710039,
    0.0008939408881678516
  ],
  "centre_err_curve": [
    1.697056274847714,
    1.5556363128383284,
    1.5080406740908947,
    1.4136309278761008,
    1.3041806870336126,
    1.2205100726191147,
    1.127140730865393,
    1.0624426538330562,
    1.0067397969008427,
    0.935339853062986,
    0.8578631056002386,
    0.7919425817021113,
    0.7320560489035146,
    0.673552476805496,
    0.61983897056307,
    0.5804579500688937,
    0.5491123298377777,
    0.5032338301432376,
    0.4654715301284538,
    0.43407989759054094,
    0.39644306056725076,
    0.3699320542599492,
    0.35280196429787825,
    0.3148947870096754,
    0.28875895141674723,
    0.25942152093268983,
    0.2461694242308123,
    0.2462956580475214,
    0.2437511192417894,
    0.2411434447475372,
    0.22997649974135648,
    0.2114749042392399,
    0.18691745571114213,
    0.15903334853449314,
    0.13327949140242853,
    0.09265433131771324,
    0.0401744577422998,
    0.016829530121242837,
    0.05631554476269045,
    0.08942583501123763,
    0.13912576094569742,
    0.1799107499734348,
    0.19513255003340926,
    0.19949552642044363,
    0.2149961752632329,
    0.21668643157136933
  ],
  "traj": [
    [
      0.0,
      0.0,
      1.3862943611198906
    ],
    [
      -0.09999824556015459,
      0.09999978270434355,
      1.2862945145031661
    ],
    [
      -0.08336784835240778,
      0.186432383795048,
      1.1952814751696113
    ],
    [
      -0.13519749086655092,
      0.27018925754164513,
      1.1236013549212966
    ],
    [
      -0.20677727412887995,
      0.35478057213253317,
      1.0565612815639338
    ],
    [
      -0.265932577350633,
      0.41440284667656424,
      0.9944280354893164
    ],
    [
      -0.32843262595313993,
      0.4852856936699582,
      0.9498917543957709
    ],
    [
      -0.3722412147205476,
      0.5339671283814044,
      0.9161162813254197
    ],
    [
      -0.4141774982263706,
      0.5707083232950046,
      0.8927258930976163
    ],
    [
      -0.47493127795205037,
      0.60912269544715,
      0.8797466481491057
    ],
    [
      -0.5463204489145732,
      0.6444532850940067,
      0.8753770488263432
    ],
    [
      -0.6098995509220132,
      0.6718385543122599,
      0.8780687641886195
    ],
    [
      -0.6703016854963815,
      0.6947023111588073,
      0.8891484202165401
    ],
    [
      -0.7261300530408138,
      0.7213349685012322,
      0.9130967297621126
    ],
    [
      -0.7790506860143611,
      0.7450252485206388,
      0.9387130784496861
    ],
    [
      -0.8284778118242143,
      0.7540149156179565,
      0.9718820440113234
    ],
    [
      -0.8671557798310245,
      0.7632631503067562,
      1.0111705020966593
    ],
    [
      -0.9200521512134583,
      0.7818212227283401,
      1.054381442976969
    ],
    [
      -0.9663423606949888,
      0.7974234818639648,
      1.1030616676852256
    ],
    [
      -0.9909348433192589,
      0.8195829686327494,
      1.1581812990012381
    ],
    [
      -1.015880852773726,
      0.8489056538527022,
      1.2157420767962033
    ],
    [
      -1.016623644586568,
      0.8787168895751402,
      1.2775360780563338
    ],
    [
      -1.0205100422790392,
      0.8962689000287111,
      1.3442969111293557
    ],
    [
      -1.0386823916508967,
      0.9295645065410345,
      1.412784892984244
    ],
    [
      -1.048091302646633,
      0.954428259582454,
      1.4785785652095291
    ],
    [
      -1.0573559976076627,
      0.9833154040903578,
      1.5473254602056175
    ],
    [
      -1.052098593734024,
      1.0032144328191817,
      1.6157287034623966
    ],
    [
      -1.0451999556979625,
      1.0084314810383792,
      1.681661942685265
    ],
    [
      -1.0385578403870996,
      1.017377336479976,
      1.7452522172725085
    ],
    [
      -1.041634852991159,
      1.0181466493089095,
      1.7996045989968652
    ],
    [
      -1.058225364096825,
      1.0189222734630006,
      1.8495694238568166
    ],
    [
      -1.0712830546471053,
      1.0322097049826313,
      1.898662710092331
    ],
    [
      -1.0945607479143495,
      1.0456604413342274,
      1.9402752552196982
    ],
    [
      -1.1179433870268265,
      1.0637710815815364,
      1.9691094065865835
    ],
    [
      -1.129835417180679,
      1.0866847135366076,
      1.9939804164933623
    ],
    [
      -1.153431620903665,
      1.119898744202899,
      2.009101807283042
    ],
    [
      -1.1869446711597198,
      1.1620059814739216,
      2.0170252047340984
    ],
    [
      -1.216812092007474,
      1.1992340715215868,
      2.01584914135509
    ],
    [
      -1.2386116394058932,
      1.240994900711038,
      2.0170558216825314
    ],
    [
      -1.241755901984332,
      1.2790785977172834,
      2.0177255427580274
    ],
    [
      -1.258768769780704,
      1.3261039613064631,
      2.0231063964793634
    ],
    [
      -1.2621058264101155,
      1.3688512489794504,
      2.028118836150885
    ],
    [
      -1.258049956518734,
      1.3862979190187428,
      2.0346850745792273
    ],
    [
      -1.242126569850373,
      1.3949969670902898,
      2.0465608745545283
    ],
    [
      -1.2447587523821062,
      1.4102855426866432,
      2.0555423974104206
    ],
    [
      -1.2445746956936938,
      1.4120521306918379,
      2.0675527482741196
    ]
  ],
  "depth": [
    0.19049409439665047,
    0.47623523599162626,
    0.761976377586602,
    1.047717519181578,
    1.3334586607765535,
    1.6191998023715293
  ],
  "signal": [
    0.12384131889202478,
    0.10727953177029417,
    0.07807081061759277,
    0.05072383070385406,
    0.034548384503817996,
    0.0237730704436215
  ],
  "decay_rate": 1.2081554115612065,
  "S0": 0.17675358934327387,
  "res_depth": {
    "1": 2.377319582853472,
    "2": 1.803596058605673,
    "5": 1.0451748132047167
  }
}

==> anc/results/optical.json <==
{
  "max_err_sech": 4.784831080295593e-05,
  "corr_star": 0.9863678455565834,
  "slope_star": 0.9754230535032884,
  "corr_geom": 0.8454382396507509,
  "taus": [
    0.4,
    0.64,
    0.8800000000000001,
    1.12,
    1.36,
    1.6,
    1.8400000000000003,
    2.08,
    2.3200000000000003,
    2.56,
    2.8000000000000003,
    3.04,
    3.2800000000000002,
    3.52,
    3.7600000000000002,
    4.0
  ],
  "u_num": [
    0.9250191692203228,
    0.8251845440502374,
    0.7078302492570641,
    0.5898176794343449,
    0.48164435087864366,
    0.3880258836840037,
    0.30986544800320454,
    0.24606199219530225,
    0.1947040664544716,
    0.15372343288558568,
    0.12120012691542746,
    0.09547545317581514,
    0.075170604654853,
    0.05916438040417557,
    0.04655682596780841,
    0.03663120042909804
  ],
  "profiles": {
    "uniform": {
      "tau_star": [
        0.8,
        1.2,
        1.6,
        2.0,
        2.4,
        2.8
      ],
      "tau_geom": [
        0.8,
        1.2,
        1.6,
        2.0,
        2.4,
        2.8
      ],
      "mln_u": [
        0.2907092824600658,
        0.5936055870995494,
        0.946683231058129,
        1.3248420274768231,
        1.7148520839160697,
        2.1103121581905406
      ]
    },
    "deepening": {
      "tau_star": [
        0.5883049077420045,
        0.9368861875455708,
        1.3171011862556385,
        1.72650804121069,
        2.163156582469713,
        2.6254424239061107
      ],
      "tau_geom": [
        0.5059644256269408,
        0.758946638440411,
        1.0119288512538815,
        1.2649110640673518,
        1.517893276880822,
        1.7708754896942924
      ],
      "mln_u": [
        0.1512104094734022,
        0.35091208759023895,
        0.6259301204465539,
        0.9622875709103653,
        1.346824059659388,
        1.7697909317711558
      ]
    },
    "skin": {
      "tau_star": [
        1.124569922208036,
        1.5933856939650768,
        2.009188000054281,
        2.3779715845929057,
        2.7050533082310855,
        2.995148802983511
      ],
      "tau_geom": [
        1.264911064067352,
        1.8973665961010275,
        2.529822128134704,
        3.1622776601683795,
        3.794733192202055,
        4.427188724235731
      ],
      "mln_u": [
        0.5667048323061825,
        1.0202893469815058,
        1.4648786964530056,
        1.8783585459537404,
        2.256087379485281,
        2.599075062836655
      ]
    },
    "buried layer": {
      "tau_star": [
        0.8306219884843107,
        1.444862781784642,
        2.0591033254272983,
        2.535817794574311,
        2.889725335048923,
        3.204527607345595
      ],
      "tau_geom": [
        0.6472822913787574,
        0.970923437068136,
        1.2945645827575147,
        1.6182057284468934,
        1.941846874136272,
        2.2654880198256504
      ],
      "mln_u": [
        0.2640949241133751,
        0.6763722341447211,
        1.2341762166546142,
        1.7810257642756733,
        2.241195215766005,
        2.6308960237496244
      ]
    }
  }
}

==> anc/results/render.json <==
{
  "device": "Apple M4 Pro",
  "renders": {
    "hero": {
      "seconds": 0.628,
      "walks": 512,
      "res": [
        720,
        720
      ]
    },
    "gallery_marble": {
      "seconds": 0.33
    },
    "gallery_jade": {
      "seconds": 0.123
    },
    "gallery_amber": {
      "seconds": 0.115
    },
    "gallery_coral": {
      "seconds": 0.312
    },
    "compare": {
      "seconds_ours": 1.22,
      "seconds_dipole": 0.659,
      "mean_ratio_dipole_over_ours": 1.2176640555030778,
      "center_ratio": 1.0436091795631404,
      "rim_ratio": 1.5546335368988937
    }
  }
}

==> anc/results/validation.json <==
{
  "device": "Apple M4 Pro",
  "medium": "whicmy",
  "L": 0.5852057359806528,
  "c": 6.569999999999999,
  "ell_d": 0.39013715732043525,
  "rho": [
    0.0,
    0.1560548629281741,
    0.3121097258563482,
    0.4681645887845223
  ],
  "analytic": [
    0.04498270001631097,
    0.04210042345688787,
    0.03317382201812758,
    0.017331218618731273
  ],
  "gpu_phi": [
    0.044791918,
    0.042065413,
    0.033022977,
    0.017201521
  ],
  "gpu_stderr": [
    0.00013867668,
    8.9080359e-05,
    6.3889092e-05,
    4.2275916e-05
  ],
  "gpu_rel_err": [
    0.004241230878577505,
    0.0008315939369047341,
    0.0045471100087638786,
    0.007483467930587277
  ],
  "gpu_max_rel_err": 0.007483467930587277,
  "cpu_phi": [
    0.044919726556681756,
    0.04207186783305132,
    0.03306490607150385,
    0.017280610613305422
  ],
  "cpu_rel_err": [
    0.0013999484158660122,
    0.0006782740289012354,
    0.0032831895753288724,
    0.0029200488747603186
  ],
  "cpu_gpu_agree": 0.0045634190558269585,
  "conv_N": [
    250,
    1000,
    4000,
    16000,
    64000,
    256000
  ],
  "conv_rmse": [
    0.09755215401761048,
    0.05788222817157036,
    0.03284658237030579,
    0.010524817334648147,
    0.005507984881641099,
    0.004465844851347134
  ],
  "conv_slope": -0.4866909057305053,
  "throughput_walks_per_sec": 408517866.0,
  "throughput_seconds": 0.0196,
  "het_max_rel_err": 0.0034709679210712325,
  "het_c_ratio": 2.0
}
